The JWST/NIRISS Deep Spectroscopic Survey for Young Brown Dwarfs and Free-Floating Planets

The discovery and characterization of free-floating planetary-mass objects (FFPMOs) is fundamental to our understanding of star and planet formation. Here we report results from an extremely deep spectroscopic survey of the young star cluster NGC1333 using NIRISS WFSS on the James Webb Space Telescope. The survey is photometrically complete to K~21, and includes useful spectra for objects as faint as K~20.5. The observations cover 19 known brown dwarfs, for most of which we confirm spectral types using NIRISS spectra. We discover six new candidates with L-dwarf spectral types that are plausible planetary-mass members of NGC1333, with estimated masses between 5-15 MJup. One, at ~5 MJup, shows clear infrared excess emission and is a good candidate to be the lowest mass object known to have a disk. We do not find any objects later than mid-L spectral type (M < ~4 MJup). The paucity of Jupiter-mass objects, despite the survey's unprecedented sensitivity, suggests that our observations reach the lowest mass objects formed like stars in NGC1333. Our findings put the fraction of FFPMOs in NGC1333 at ~10% of the number of cluster members, significantly more than expected from the typical log-normal stellar mass function. We also search for wide binaries in our images and report a young brown dwarf with a planetary-mass companion.

==> Cal_photplots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import math"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Photometric calibration"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Calibration: from fluxes in MJy/sr to magnitudes and fluxes in Jy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "585\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# photcal.txt is the full cleaned catalogue for both bands\n",
    "data = np.loadtxt('photcal.txt')\n",
    "raall = data[:,7]\n",
    "decall = data[:,8]\n",
    "idall = data[:,6]\n",
    "flux200_mjsr = data[:,2]\n",
    "isomag = data[:,10]\n",
    "isoflux = data[:,11]\n",
    "medspecflux = data[:,12]\n",
    "flux150_mjsr = data[:,19]\n",
    "plt.scatter(decall,idall)\n",
    "print(len(idall))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x11b48ff40>]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "pixar_sr = 1.0091846e-13\n",
    "photmjsr = 0.25171217\n",
    "flux200_mj = flux200_mjsr * pixar_sr\n",
    "flux200_jy = flux200_mj * 1e6\n",
    "plt.scatter(flux200_jy,isoflux)\n",
    "plt.xlim(0,0.0005)\n",
    "plt.ylim(0,0.0005)\n",
    "plt.plot([0,0.002],[0,0.002])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This compares well with the isoflux in Jy reported by the pipeline."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x11b4f0f40>"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "flux150_mj = flux150_mjsr * pixar_sr\n",
    "flux150_jy = flux150_mj * 1e6\n",
    "plt.scatter(flux150_jy,flux200_jy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-5-30b27097f3d8>:2: RuntimeWarning: invalid value encountered in log10\n",
      "  mag200w = -2.5 * np.log10(flux200_jy / zp200w)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x10caefe80>]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "zp200w = 767.0\n",
    "mag200w = -2.5 * np.log10(flux200_jy / zp200w)\n",
    "plt.scatter(mag200w,isomag)\n",
    "plt.plot([12,20],[12,20])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Same with magnitudes - looks good compared to the isomag."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-6-74082c8cd627>:2: RuntimeWarning: invalid value encountered in log10\n",
      "  mag150w = -2.5 * np.log10(flux150_jy / zp150w)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x11b5aa880>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "zp150w = 1206.0\n",
    "mag150w = -2.5 * np.log10(flux150_jy / zp150w)\n",
    "plt.scatter(mag150w,mag200w)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x11b60dbe0>]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "testmag = -2.5 * np.log10(isoflux/zp200w)\n",
    "plt.scatter(testmag,mag200w)\n",
    "plt.xlim(16,21)\n",
    "plt.ylim(16,21)\n",
    "plt.plot([16,21],[16,21])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Just checking, the iso fluxes from the pipeline give the right magnitudes."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x11b662910>]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "flux200_millijy = flux200_jy * 1000.0\n",
    "flux150_millijy = flux150_jy * 1000.0\n",
    "plt.scatter(medspecflux,flux200_millijy)\n",
    "plt.xlim(0,0.2)\n",
    "plt.ylim(0,0.2)\n",
    "plt.plot([0,0.5],[0,0.5])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.savetxt('n1333_cat_fluxes.cat',np.transpose([idall,raall,decall,flux150_millijy,flux200_millijy]),fmt='%10.6f')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here we need to get the catalogue matched with UKIDSS"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "58\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = np.loadtxt('photcal_ukidss.cat')\n",
    "rauk = data[:,0]\n",
    "decuk = data[:,1]\n",
    "fluxcal200_mjsr = data[:,2]\n",
    "fluxcal150_mjsr = data[:,19]\n",
    "hmag = data[:,29]\n",
    "kmag = data[:,31]\n",
    "plt.scatter(fluxcal200_mjsr,kmag)\n",
    "print(len(kmag))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x11b4027f0>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXoAAAD4CAYAAADiry33AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy86wFpkAAAACXBIWXMAAAsTAAALEwEAmpwYAAAXsUlEQVR4nO3dfaxcdZ3H8feHtuCVKLek1aRXEDDSXbSBykDMFkSI4Wnd2NQsgv80K9iID5HGsClZs8SHhBvQRBNMtMGGJZutYISGTdHCpovNujzdbksALYIsht5ubEntxo1VSvnuH/dMe+/tmaczT+f85vNKbjpz5pw73zsM3/nN9/ekiMDMzNJ10rADMDOz/nKiNzNLnBO9mVninOjNzBLnRG9mlriFww4gz5IlS+Kss84adhhmZpWxc+fO1yNiad5jpUz0Z511FlNTU8MOw8ysMiT9ttFjLt2YmSXOid7MLHFO9GZmiXOiNzNLnBO9mVniSjnqxsysV7bsmuaubS+y79Bhlo2PcetVy1m9cmLYYQ2UE72ZJWvLrmlue/A5Dh85CsD0ocPc9uBzACOV7F26MbNk3bXtxWNJvu7wkaPcte3FIUU0HE70ZpasfYcOd3Q8VU70ZpasZeNjHR1PlRO9mSXr1quWM7ZowZxjY4sWcOtVy4cU0XC4M9bMklXvcPWoGzOzhK1eOTFyiX0+l27MzBLnFr2ZlYYnN/WHE72ZlYInN/WPSzdmVgqe3NQ/TvRmVgqe3NQ/TvRmVgqe3NQ/TvRm1ndbdk2zanI7Z2/YyqrJ7WzZNX3COZ7c1D/ujDWzvmq3k9WTm/rHid7M+qpZJ+v8JO7JTf3h0o2Z9ZU7WYfPLXoz66tl42NM5yT1ZeNjniA1IG7Rm1lfNepkvfwvlnLbg88xfegwwfHafV5HrXWnZaKXtEnSfknPzzp2gaQnJe2WNCXp4gbXHs3O2S3p4V4Gbma90c6ImG6sXjnBHWtWMDE+hoCJ8THuWLOCf99zwBOkBqSd0s29wN3AfbOO3Ql8LSJ+Kuna7P5Hc649HBEXdBmjmfXJoJYdyOtkXX//7txzXbvvvZYt+ojYARycfxh4Z3b7NGBfj+MyswEY5rIDniA1OEVr9LcAd0l6DfgWcFuD896WlXaelLS62S+UtC47d+rAgQMFwzKzTgxzRIwnSA1O0UR/M7A+Is4A1gM/bHDeeyOiBnwa+I6k9zX6hRGxMSJqEVFbunRpwbDMrBPDbFU3qt171E3vFR1euRb4cnb7x8A9eSdFxHT27yuSHgdWAr8p+Jxm1mO3XrV8To0eBtuq9gSpwSjaot8HXJbdvgJ4af4JkhZLOiW7vQRYBfyy4POZWR+4VT0aWrboJW1mZkTNEkl7gduBzwLflbQQ+BOwLju3BnwuIm4C/hL4gaS3mPlAmYwIJ3qzknGrOn0tE31E3NDgoQtzzp0Cbspu/yewoqvozMysa14CwcyO8ZIEaXKiNzPAe7amzIneLHHtttI7WU7YqsWJ3ixhnbTSvZxwurx6pVnCOlniwEsSpMuJ3ixhnbTSvSRBupzozRLWSSvdk6fS5Rq9WcI6XeLAk6fS5ERvlrB60h6lsfGeC3AiJ3qzxKXQSm83eXsuQD7X6M2s1OrJu529ZYe5kUqZOdGbWal1krw9FyCfE72ZlVonydtzAfI50ZtZqXWSvD0XIJ8TvZmVWifJ23MB8nnUjZmVWqdDRFMYZdRrTvRmVnpO3t1x6cbMLHFu0ZtZpXjma+ec6M2sMjzztRgnerMEDLKVO8wWtXfBKsaJ3qziBtnKHXaL2jNfi3FnrFnFDXJ9l1bPtWXXNKsmt3P2hq2smtyeux5NNzzztRgnerOKG2Qrt9lzdbL4WFGe+VqME71ZxQ2yldvsuQbxzcIzX4txjd5sCHrZodnpLlLdaPZc6+/fnXtNr79ZePJU59yiNxuwXpc4BtnKbfZcrp+XlyKi9UnSJuDjwP6I+GB27ALg+8DbgDeBz0fE0znXrgW+mt39ZkT8U6vnq9VqMTU11e7fYFYpqya3M53Typ0YH+MXG64YQkQzuv2WMX9EDsy09stWWkl1wpWknRFRy3us3dLNvcDdwH2zjt0JfC0ifirp2uz+R+c98enA7UANCGCnpIcj4vcd/QVWSKpv6Kor4xDBXgybrML+tMMeHjosbSX6iNgh6az5h4F3ZrdPA/blXHoV8FhEHASQ9BhwNbC5ULTWtlF9Q1fBsvGx3Bb9MEscvZqI1Ov6ea8bK6M64aqbGv0twF2SXgO+BdyWc84E8Nqs+3uzYyeQtE7SlKSpAwcOdBGWgffOLLMyDhEs87eMXg7XLOPfOQjdJPqbgfURcQawHvhhN4FExMaIqEVEbenSpd38KmN039BVUMYhgmXsSO1HY6WMfyf0f6JZN8Mr1wJfzm7/GLgn55xp5tbt3wM83sVzWpvKWB6w48o2RHCQQzTb1Y/GShn/zkGUWbtp0e8DLstuXwG8lHPONuBKSYslLQauzI5Zn5WxPGDlNSrfMsr4dw6izNpWi17SZmZa5ksk7WVmJM1nge9KWgj8CViXnVsDPhcRN0XEQUnfAJ7JftXX6x2z1l9VGAFh5TIq3zLK9ncOosza7qibGxo8dGHOuVPATbPubwI2FYrOulK2N7RZJ0alsTKIMquXQDCz0hqFxsog+g2c6M3MhmgQ31yc6M3Mhqzf31y8qJmZWeKc6M3MEudEb2aWOCd6M7PEuTPWLAFektqacaI366NBJGAvSW2tONGb9UmrBNyrD4FRXWPd2udEb9ZEN8m41WJVvWqFV21JapeZBs+dsWYNdLvxRbME3MsVC8u6xnqefmwmYq050Zs10G0ybpaAe9kKr9KS1N75bDic6M0a6DYZN0vAvWyFl3GN9UaqVmZKhWv0Zg10u3xsq8WqerliYVVWefTOZ8OhiBh2DCeo1WoxNTU17DBsxM0fNQMzybhXreXZnZKnjS1CgkN/PJJ0B2W/X9NRJmlnRNTyHnOL3qyBfi8fW2+Fj9I4+FHZTKRs3KI361K9ZT596DALJI5GMDErgbUaTrhqcntuOWNifIxfbLhikH+KVZhb9GY9Nju5C6g3l45mDad6q3zqtwf5yc7ppq11d1Bav3nUjVmHZo8Fh+NJfr7DR46y+anXWg4nrNI4eKsmJ3qzDuWNBW/kaIPS6OzWepXGwVs1uXRj1qFOSir1mv18s1vr7qC0fnOiN+tQo7Hg840tWsAnL5yYU6OvH5/fWq/KOHirJpduzDJbdk2zanI7Z2/YyqrJ7Q3XX8krtSj7d4FmbtVnp35z9YrKzFq1dLlFb0bna7qfsvCkY+cufvsibv+bDzRM3m6t27C5RW9G+4tt1T8QDh0+cuzYn468NZAYzYpyi96S0c065+2OZW/0gfCVB54F0pvJamlomeglbQI+DuyPiA9mx+4H6r1J48ChiLgg59pXgT8AR4E3G83aMutWt8sItLvYVqMPhKMRyS5bYNXXTov+XuBu4L76gYj4VP22pG8D/9vk+ssj4vWiAdpo6rR1XmQ7vdnPMf72RSw6SRx56/hQyLzRMc1G3Hj7PiurljX6iNgBHMx7TJKA64DNPY7LRliRXYg6XUZg/nP8/o9HQDA+tqjp6Ji8ETftPJ/ZMHVbo78U+F1EvNTg8QAelRTADyJiY6NfJGkdsA7gzDPP7DIsq7IirfNO1znPe44jR4NTT1nI7tuvbBhb/fm/8sCzLSdCmZVFt6NubqB5a/6SiPgQcA3wBUkfaXRiRGyMiFpE1JYuXdplWFZlRRb56nQZgW4WElu9coJvX3e+ly2wyijcope0EFgDXNjonIiYzv7dL+kh4GJgR9HnHFXdjCapoiK7EHW6jEC/d48yK5NuSjcfA/ZExN68ByWdCpwUEX/Ibl8JfL2L5xtJKW9K0egD7NarlhfaZq+TiUlFn6Po85kNU8vSjaTNwBPAckl7Jd2YPXQ988o2kpZJeiS7+27gPyQ9CzwNbI2In/Uu9NHQ7kSeqmnW4TqIza6rtKG2Wbe8w1TJnb1ha+565wL+e/KvBx1Oz3hXJbPearbDlJdAKLlUN6Xwrkpmg5NMom935cGqSXVTilQ/wMzKKIlEX2SCTVWkWktO9QPMrIySWNSsyASbKklxdIeHJ5bLqA3hHTVJJHrXe6upqh9gqSXFlIfw2owkSjeu91oRRfp1UiwTpjqE145LItG73mudKpqwU0yK/kacviQSfaodltY/RRN2iknR34jTl0SNHqpb77XhKJqwu10jp4x6sRyElVsSLXqzThVtxaZYJvQ34vQl06I360Q3C6dBesNC/Y04bU70NpK6SdhOilY1TvQ2spywbVQ40Zs1kdrkKBtNTvRmDXjGqKXCid4KS721m/oaSjY6nOitkDK0dvv9QZPi5CgbTR5Hb4UMeymAQaw54xmjlgoneitk2K3dQXzQpDg5ykaTE70VMuzWbt4yBNDbDxrPGLVUuEZvhQxzfZQtu6YR5G6a3usPGo+1txQ40Vshw1wK4K5tL+YmeYHLKmY5nOitsGG1dhuVZwKPbzfL4xq9VU6j8syER8OY5XKit8rxaBizzrh0Y5WT6lLBZv3iRG+V5NEwZu1rWbqRtEnSfknPzzp2v6Td2c+rknY3uPZqSS9KelnShh7GbWZmbWqnRn8vcPXsAxHxqYi4ICIuAH4CPDj/IkkLgO8B1wDnATdIOq/bgM3MrDMtE31E7AAO5j0mScB1wOachy8GXo6IVyLiDeBHwCe6iNXMzArodtTNpcDvIuKlnMcmgNdm3d+bHcslaZ2kKUlTBw4c6DIsMzOr6zbR30B+a75jEbExImoRUVu6dGkvfqWZmdHFqBtJC4E1wIUNTpkGzph1/z3ZMTMzG6BuWvQfA/ZExN4Gjz8DvF/S2ZJOBq4HHu7i+czMrIB2hlduBp4AlkvaK+nG7KHrmVe2kbRM0iMAEfEm8EVgG/Ar4IGIeKGXwZuZWWuKyFsHcLhqtVpMTU0NOwwzs8qQtDMianmPea0bM7PEeQkE65l+b9ZtZsU40VtP1Dfrru84Vd+sG7xGvNmwuXRjPTGIzbrNrBgneuuJRrs+9XKzbjMrxqUb64ll42NM5yT1Xm/W3U/uY7BUuUVvPVH1XZ/qfQzThw4THO9j2LLLk7mt+pzorSdWr5zgjjUrmBgfQ8zs33rHmhWVaRG7j8FS5tKN9UyVd31yH4OlzC16Mxr3JVSpj8GsESd6M6rfx2DWjEs3Zhyf1OVRN5YiJ3pLQi+GRla5j8GsGSd6q4xGydzLL5g150RvldAsmTcbGulEb+bOWKuIZsncQyPNmnOit0rIW16hftxDI82ac6K3SlggNTzuoZFmzblGb5VwtMGWl0cjPDTSrAUnequEiQarY05k5RkPjTRrzKUbqwSXZ8yKc4veKsHlGbPinOitMlyeMSvGpRszs8Q50ZuZJc6lG0uS9381O86J3pLjRc7M5mpZupG0SdJ+Sc/PO/4lSXskvSDpzgbXvirpOUm7JU31Kmg7bsuuaVZNbufsDVtZNbndm1nj/V/N5munRX8vcDdwX/2ApMuBTwDnR8SfJb2ryfWXR8TrXUXZR1X+iu+Waz4vcmY2V8sWfUTsAA7OO3wzMBkRf87O2d+H2PquniinDx0mOJ4oq9Iqdss1nxc5M5ur6Kibc4FLJT0l6eeSLmpwXgCPStopaV3B5+qbqidKt1zzeRat2VxFO2MXAqcDHwYuAh6QdE7ECStPXRIR01lp5zFJe7JvCCfIPgjWAZx55pkFw+pM1RPlsgbrv4x6y9WzaM3mKpro9wIPZon9aUlvAUuAA7NPiojp7N/9kh4CLgZyE31EbAQ2AtRqtfylCnus6ony1quWz6nRg1uudZ5Fa3Zc0dLNFuByAEnnAicDczpcJZ0q6R3128CVwPOUSNW/4q9eOcEda1YwMT6GmFnJ8Y41K5zgzGyOli16SZuBjwJLJO0Fbgc2AZuyIZdvAGsjIiQtA+6JiGuBdwMPaWbDiIXAv0TEz/rzZxSTwld8t1zNrBWdWFYfvlqtFlNTHnZvZtYuSTsjopb3mNe6MTNLnJdAsEKqPNHMbNQ40VvHPCPXrFpcurGOVX2imdmocaK3jlV9opnZqHGit455LRmzanGit45VfaKZ2ahxZ6x1LIWJZmajxIneCvGMXLPqcOnGzCxxTvRmZolzojczS5wTvZlZ4twZayfwOjZmaXGitzm8jo1Zely6sTm8jo1ZepzobQ6vY2OWHid6m8Pr2Jilx4k+YVt2TbNqcjtnb9jKqsntbNk13fIar2Njlh53xiaqaKeq17ExS48TfaKadaq2Stpex8YsLU70FVBkXLs7Vc2szjX6kquXYKYPHSY4XoJpVW93p6qZ1TnRl1zRce3uVDWzOpduSq5oCcadqmZW50RfEo3q8MvGx5jOSertlGDcqWpm4NJNKTSrw7sEY2bdcqIvgVZDIe9Ys4KJ8TEETIyPcceaFW6pm1nbWpZuJG0CPg7sj4gPzjr+JeALwFFga0T8fc61VwPfBRYA90TEZK8CT0mrOrxLMGbWjXZa9PcCV88+IOly4BPA+RHxAeBb8y+StAD4HnANcB5wg6Tzug04RR4KaWb91DLRR8QO4OC8wzcDkxHx5+yc/TmXXgy8HBGvRMQbwI+Y+XCweVyHN7N+KlqjPxe4VNJTkn4u6aKccyaA12bd35sdyyVpnaQpSVMHDhwoGFY1uQ5vZv1UdHjlQuB04MPARcADks6JiCgaSERsBDYC1Gq1wr+nqlyHN7N+Kdqi3ws8GDOeBt4Clsw7Zxo4Y9b992THzMxsgIom+i3A5QCSzgVOBl6fd84zwPslnS3pZOB64OGCz2dmZgW1TPSSNgNPAMsl7ZV0I7AJOEfS88x0sq6NiJC0TNIjABHxJvBFYBvwK+CBiHihX3+ImZnlUxdl9b6p1WoxNTU17DDMzCpD0s6IqOU95pmxZmaJK2WLXtIB4LcDerolnNi/UHaOeTAc82BUMWYoX9zvjYileQ+UMtEPkqSpRl93ysoxD4ZjHowqxgzVitulGzOzxDnRm5klzok+m41bMY55MBzzYFQxZqhQ3CNfozczS51b9GZmiXOiNzNLXLKJXtImSfuzZRpmH/+SpD2SXpB0Z4NrX5X0nKTdkgY2RTcvZkn3Z3HszuLa3eDaqyW9KOllSRsqEnOZXucLJD1Zj0XSxQ2uXSvppexnbUViPjrrv8fA1ptqEPP5kp7I/rv/q6R3Nrh2KO/n7Lm7iXso7+mWIiLJH+AjwIeA52cduxz4N+CU7P67Glz7KrCkDDHPe/zbwD/mHF8A/AY4h5kF5p4FzitzzGV7nYFHgWuy29cCj+dcdzrwSvbv4uz24jLHnD32f4N+jZvE/AxwWXb7M8A3cq4b2vu5m7izx4bynm71k2yLPorvjDU0DWIGQJKA64DNOQ8PbTevLmIemgYxB1BvpZ0G7Mu59CrgsYg4GBG/Bx5j3jab/dJFzEPTIOZzgR3Z7ceAT+ZcOtTd6bqIu7SSTfQNtLMzFsz8D/SopJ2S1g0wvmYuBX4XES/lPNbRbl4D1CxmKNfrfAtwl6TXmNkD+bacc8r2Ot9C65gB3paVdp6UtHpQwTXwAseT9t8yd8+KurK9ztBe3FCu9/Qxo5boZ++MdSszO2Mp57xLIuJDzGxs/gVJHxlgjI3cQMlaxm1oFXOZXuebgfURcQawHvjhEGNpV7sxvzdmpup/GviOpPcNKsAcnwE+L2kn8A7gjSHG0ol24y7Te/qYUUv07eyMRURMZ//uBx5i5qvk0EhaCKwB7m9wSul282oj5rK9zmuBB7PbP24QS9le53Zinv06vwI8DqwcRHANYtkTEVdGxIXMNAJ+k3Na2V7nduMu23v6mFFL9FtosTOWpFMlvaN+G7gSeJ7h+hiwJyL2Nni8jLt5NY25hK/zPuCy7PYVQF65aRtwpaTFkhYzE/O2AcWXp2XMWaynZLeXAKuAXw4swhPjeVf270nAV4Hv55xWuvdzO3GX8D193LB7g/v1w8yn7v8AR5hpyd/ITGL/Z2Ze/P8CrsjOXQY8kt0+h5le/meZqcv9wzBjzo7fC3xu3rnHYs7uXwv8mpmWRuljLtvrDFwC7MzieQq4MDu3Btwz69rPAC9nP39X9piBvwKey855rv7fZ4gxfzl7n/4amOT47PxSvJ+7iXuY7+lWP14CwcwscaNWujEzGzlO9GZmiXOiNzNLnBO9mVninOjNzBLnRG9mljgnejOzxP0/9j2qYTEzbOgAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fluxcal200_mj = fluxcal200_mjsr * pixar_sr\n",
    "fluxcal200_jy = fluxcal200_mj * 1e6\n",
    "magcal200w = -2.5 * np.log10(fluxcal200_jy / zp200w)\n",
    "fluxcal150_mj = fluxcal150_mjsr * pixar_sr\n",
    "fluxcal150_jy = fluxcal150_mj * 1e6\n",
    "magcal150w = -2.5 * np.log10(fluxcal150_jy / zp150w)\n",
    "plt.scatter(magcal200w,kmag)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x11b708640>]"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ksub = kmag - magcal200w\n",
    "plt.scatter(kmag,ksub)\n",
    "plt.xlim(14,19)\n",
    "plt.ylim(-2,2)\n",
    "plt.plot([16,19],[-0.45,-0.45])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For non-saturated objects, Kmag is about 0.45mag brighter than Mag200w"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.5284480771124732\n",
      "0.39976083315109945\n",
      "43\n",
      "0.060962955530513584\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "diff = []\n",
    "testkmag = []\n",
    "for i in range(len(kmag)):\n",
    "    if ((kmag[i]>17) & (kmag[i]<19)):\n",
    "        difference = magcal200w[i]-kmag[i]\n",
    "        if ((difference<1.5) & (difference>-0.90)):\n",
    "          diff.append(difference)\n",
    "          testkmag.append(kmag[i])\n",
    "plt.scatter(testkmag,diff)\n",
    "print(np.average(diff))\n",
    "print(np.std(diff))\n",
    "print(len(diff))\n",
    "print(np.std(diff) / math.sqrt(len(diff)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x11b7b95e0>]"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "hsub = hmag - magcal150w\n",
    "plt.scatter(hmag,hsub)\n",
    "plt.xlim(16,19.0)\n",
    "plt.ylim(-2,2)\n",
    "plt.plot([16,19],[-0.6,-0.6])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.7318352175716799\n",
      "0.2390503492894808\n",
      "17\n",
      "0.05797822588007794\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "diff = []\n",
    "testkmag = []\n",
    "for i in range(len(hmag)):\n",
    "    if ((kmag[i]>17) & (kmag[i]<19)):\n",
    "        difference = magcal150w[i]-hmag[i]\n",
    "        if ((difference<1.5) & (difference>-0.5)):\n",
    "          diff.append(difference)\n",
    "          testkmag.append(kmag[i])\n",
    "plt.scatter(testkmag,diff)\n",
    "print(np.average(diff))\n",
    "print(np.std(diff))\n",
    "print(len(diff))\n",
    "print(np.std(diff) / math.sqrt(len(diff)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now apply the offsets determined from the UKIDSS objects to the full catalogue."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.0, 4.0)"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "kmagall = mag200w - 0.53\n",
    "hmagall = mag150w - 0.73\n",
    "plt.scatter((hmagall-kmagall), kmagall)\n",
    "plt.ylim(23,13)\n",
    "plt.xlim(0,4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.savetxt('n1333_cat_mags.cat',np.transpose([idall,raall,decall,mag150w,mag200w,hmagall,kmagall]),fmt='%10.6f')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plot absolute magnitude vs spectral type"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x11e62b610>"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = np.loadtxt('longlist_luhman.cat')\n",
    "idknown = data[:,0]\n",
    "sptold = data[:,5]\n",
    "kmagold = data[:,6]\n",
    "aj = data[:,8]\n",
    "# ak = aj * 0.382\n",
    "ak = aj * (0.078 / 0.243)\n",
    "kmagderold = kmagold - ak\n",
    "ir = data[:,9]\n",
    "plt.scatter(sptold,kmagderold)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x11e67ce50>"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "id  = np.array([382, 67, 393, 482, 519, 586])\n",
    "spt = np.array([14,11,9,13,14,14])\n",
    "av  = np.array([14.5, 0.0, 6.0, 4.0, 11.0, 7.5])\n",
    "mag = np.array([18.57, 19.20, 17.25, 19.13, 16.37, 19.00])\n",
    "plt.scatter(spt,mag)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x11e6d0df0>"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# ak = av / 9.3\n",
    "# Mathis 1990, assuming Rv 3.1. Would be 8.0 for Rv 5.0\n",
    "ak = av * 0.073 # Wang 2019\n",
    "distmod = 7.4\n",
    "kder = mag - ak\n",
    "plt.scatter(spt,kder)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "sptvlg = np.arange(5,26)\n",
    "abskvlg = 5.233 + 0.4465 * sptvlg\n",
    "kvlg = abskvlg + distmod\n",
    "\n",
    "sptyng = np.arange(5,26)\n",
    "abskyng = 5.698 + 0.2488*sptyng + 0.051267*sptyng**2 - 0.0039699*sptyng**3 + 0.000084*sptyng**4\n",
    "kyng = abskyng + distmod\n",
    "# this is all from Sanghi, Liu, Best 2023, RMS of this last relation 0.597"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnQAAAHyCAYAAABiaFOXAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy86wFpkAAAACXBIWXMAAAsTAAALEwEAmpwYAACTSElEQVR4nOzdd3yeddX48c/3uldyZ++26Uh300ILtLRQRlkisvVRliyVR1FA4HH9cDwsoY8CIoqCilIqoyIOQIaA7E0LtNCme6QzTZq97nWd3x/XnTQ7uZM7+7xfr7xirnkSWnP6HecYEUEppZRSSg1f1mAHoJRSSiml+kYTOqWUUkqpYU4TOqWUUkqpYU4TOqWUUkqpYU4TOqWUUkqpYU4TOqWUUkqpYc492AEMpuzsbCkoKBjsMJRSSimlurVq1aoyEcnp6NyoTugKCgpYuXLlYIehlFJKKdUtY8yOzs7plKtSSiml1DCnCZ1SSiml1DCnCZ1SSiml1DCnCZ1SSiml1DCnCZ1SSiml1DCnCZ1SSiml1DCnCZ1SSiml1DA3quvQDZSlS5cSDAbbHfd6vdxwww2DEJFSSimlRhJN6AZAR8lcV8eVUmokCgQClJeXU1NTQyQSGexwlBpULpeLlJQUMjMz8fl8fX6eJnRKKaX6XSAQoLi4mIyMDAoKCvB4PBhjBjsspQaFiBAKhaiurqa4uJiJEyf2OanTNXRKKaX6XXl5ORkZGWRnZ+P1ejWZU6OaMQav10t2djYZGRmUl5f3+Zma0CmllOp3NTU1pKamDnYYSg05qamp1NTU9Pk5mtAppZTqd5FIBI/HM9hhKDXkeDyeuKwp1YRuAHi93piOK6XUSKTTrEq1F6+/F7opYgBoaRKllFJK9ScdoVNKKaWUGuY0oVNKKaUG0NNPP80ZZ5xBXl4eXq+X3Nxc5s2bx8UXX8z999/Pzp07BzvEbp122mkYYzDGcMIJJ/T4vocffpiUlBQefvjhHt/z4YcfcvXVV1NYWEhiYiJ+v5+5c+dy6623Ul9f3+l91dXVXH/99UycOJGEhARmzJjBT3/6U0KhULtr6+vr+d3vfsepp55KTk4OHo+HvLw8Pv/5z/PWW291+Pw9e/Zw77338rnPfY4pU6aQkJDA+PHj+cxnPsM///nPHn9/8aIJnVJKKTVAfvKTn3D22WczZcoU3njjDaqrq1mzZg233HILH330Ed/85jf54x//ONhhduv5559HRGK+b/fu3dTW1rJ79+4eXf/mm28yf/58nn/+ee6++25KSkrYuHEj5557LjfeeCOLFy+murq63X3V1dUcc8wx/PWvf+XRRx+loqKCn/3sZ/zsZz/jnHPOabcJ4eyzz+bKK69k9uzZvP/++1RWVvL444+zYcMGjjvuOJYtW9buHbfffjvXXHMN8+bN49VXX6WyspJnnnmGSCTC5z//eX70ox/F/PPpExEZtR/z588XpZRS/W/dunWDHcKg27p1q1iWJaeeemqH53fs2CEJCQly4403DmxgfQDIkiVLYrpn165dPb72xRdfFEDef//9due+/OUvCyA/+clP2p27+uqrBZBnnnmm1fE777xTAPnNb37T6vgxxxwjp59+ervnFBUVicvlkuTkZKmqqmp17qqrrurwv2VZWZlYliU+n0/q6+t79H329O8HsFI6yWl0hE4ppZQaAB988AG2bTN37twOz0+cOJHTTz+d5OTkAY5sYOXn5/f42tTUVE455RSOPPLIdufOPPNMAF566aVWx2tqanjggQcYO3Ysn/vc51qdu/zyyzHGcPfdd7c6PmvWLC677LJ275g1axbTpk2jtraWd999t9W5a6+9lvvuu6/dPVlZWWRkZBAIBGhsbOzZNxoHmtAppZRSAyAlJQWAd955p9Nr/va3v/Hd73631bFdu3Zxyy23cNRRR5GdnU1CQgKzZ8/m9ttvb7ce7P/+7/+a17YZY6ipqeHKK68kJyeHxMREjjvuOD788MMO311UVMTZZ59NamoqycnJLF68mOeee645CTLGUFBQ0OG9Gzdu5PTTTyclJYW0tDTOP/98ysrKWl1TUFDQ/JzLL7+8m5+WY+HChbz44osdnmv6eUqbqd+XX36ZxsZGFi1a1K4kSFZWFjNmzGDz5s1s3Lix+fgDDzzAeeedF9N7pk+fzpQpU9pdv3nzZg4cOMDhhx9ORkZGN99h/GhCp5RSSg2A+fPn4/f7eeutt7jgggsoKirq0X0rVqzgtttu4+tf/zpbtmxh79693Hzzzdx5551cdNFFra79f//v/yEiLFmyBICvfOUrfPazn2XLli28/PLLbN26ldNPP526urpW961bt47FixezevVqnnnmGQ4cOMD999/PTTfdxNtvvw3Atm3b2L59e7v4Dhw4wLe+9S1uueUW9uzZw/33388//vGPdknb9u3b2bZtWw9/Wt1rSsiOP/74Vsc/+eQTgE6Tz6bjTdd1JRKJsGXLFhITEzscJWwiIpSWlvL0009z9tlnM2fOHB577LEefBfxo3XolFJKDZp1lw2/YsOzH4p9MwBAbm4uP/vZz/j2t7/NX/7yF/7yl78wb948zjzzTM4888wOR5Sa7vvBD37AV7/61eZjX/rSl9izZw/XXXcdq1atYv78+R2+c/HixXz+858H4Oijj+baa6/lBz/4AS+++CLnnntu83VXXXUVlZWV/PWvf+W4444DYO7cuSxfvpzCwsIuv69PP/2Uhx56iCOOOAKACy+8kEceeYRnn32W8vJyMjMzY/o59dRjjz1GcnIy3/72t1sd37dvH0Cno2Pp6ekAlJSUdPuO559/noqKCq677rouv4+jjz6a9957D3C+/zvuuCOmqeV40BE6pZRSaoBcffXVvPnmm5x55pl4PB5Wr17NbbfdxtFHH820adN48MEH291z6aWXcsstt7Q7fuihhwJ0WlYD4Jxzzmn1dVNytmnTpuZjxcXFvPrqq2RnZ3PyySe3un7mzJmdJotNxo8f35zMtbxPRNiyZUuX9/bWww8/zAcffMDdd9/dLnFqaGgA6LTVXFOXpq5KngAEg0G+//3vM2PGDG677bYur3333Xepqqri9ddfZ8eOHcyaNWvAR+g0oVNKKaUG0OLFi3n66acpKSnhkUce4fzzzycpKYmtW7fy1a9+lVtvvbXV9bZt8/DDD3PssceSl5fXvA6tKfmqqKjo9F3jxo1r9XXThouWyczHH38MwIwZMzocIZw4cWKX30/bd3T2nnhZt24d11xzDddddx1XXHFFu/OJiYkAHdabAydRA/D7/V2+5+qrr6a0tJR//etf3V4LzgaO4447jhdffJGMjAwuu+yyHk+rx4MmdEoppdQgyMjI4KKLLmLFihXs3r2bb3zjGwDcdttt1NTUNF935ZVXcskllzB9+nTeffddIpEIIsIrr7wCtF+s31JTctOkKWFreU9THbekpKQOn9G0KaCn7+jsPfFQXFzM5z73Oc4991x+8YtfdHjNmDFjgM4T3crKSgDy8vI6fc/NN9/ME088wfPPP8/06dNjitHv93PhhRcSCoU6HHHtL5rQKaWUUgOgsrKy0x2uaWlp/OY3v2HcuHEEAgE2bNgAOIV4//CHP5Cbm8vvf/97Jk+ejGXF91d3WloaQLuNEk1aJpeDaefOnZx44omcfPLJ/PGPf+y0qX3TVHRnGzCaNnY0XdfWbbfdxj333MNLL73Ubiq5pyZNmgQ4O14Him6KUEopNWh6u8FgOPr444859dRTqa+vx+1u/+vX5XKRl5fHnj178Pl8AOzYsQNwdma2XRPWtFasrw4//HAANmzYgIi0S5SKi4vj8p6+2LlzJyeccALHH388DzzwQHNSW11dze9///tWpV5OOukkfD4f77//frvv58CBA2zcuJGpU6cyY8aMdu+5/fbbueuuu9olc88//zypqaksXry4+VhCQgJvv/12h0nf3r17AWcadqDoCJ1SSik1QEKhEE8++WSH53bt2sW6desYO3Yss2fPBmDChAmAM9LTNoF788034xLT+PHjOfnkkzlw4AD/+c9/Wp3buHEjq1atist7emvXrl2ceOKJHHfccfzxj39sNUJZXl7O9773vVbXp6Sk8LWvfY29e/fy3HPPtTq3bNkyRITrrruu3XuWLl3KHXfcwYsvvtguSVuxYgUvvPBCq2OBQKDd88FZo/f4448DcMYZZ8T0vfaFjtAppZRSA+iKK65g586dnH322eTn51NRUcHbb7/Nj3/8YyKRCPfffz8ulwtwErovfvGLPPHEE1x66aX8/Oc/Jysri3/84x/88pe/jFtM9957L4sXL+ZrX/sajzzyCAsXLmT9+vVcc801LFy4sLkkx0DbvXs3J5xwAsXFxdTX17eru9fZNPHtt9/Oq6++yte//nVWrFjR3A/2pptu4tRTT+XKK69sdf3PfvYzfvjDHzJ37lzuuOOOds977733Oqxrd+utt+L1ejn//PPJzs6mqKiIG264gY0bN/KFL3yBL37xi73/5mPVWU+w0fChvVyVUmpgaC9XkUAgIC+88IJ897vflaOPPlomTpwoPp9PEhISZPr06fLVr35V1qxZ0+6+hoYGueWWW2TGjBni8/kkJydHzj//fPn9738vQPPHtm3b5MEHH2x1DJDLLrtMREQmTZrU7ty2bdua31NUVCRnnXWWpKSkSHJyspx00knywQcfNPdM3b17d/O1l112WbtnPfjgg7Jt27Z2xydNmtTp+x988MEuf2YdfT8dfXSksrJSrr32Whk/frx4vV6ZNm2a3HLLLRIIBNpd21FsbT/a9thdt26d/OhHP5LDDz9cUlJSxOVySWZmppx44onypz/9SWzb7vJ7a/usnqCLXq5G4rwDZThZsGCBrFy5crDDUEqpEa+oqKjbArVqaDrxxBN55513qK6ubq7hpuKrp38/jDGrRGRBR+d0DZ1SSik1yv3jH//gv//7v9sdLy0t5YMPPuDUU0/VZG6I04ROKaWUGuWqqqr405/+xF133UVpaSn19fV88MEHfP7zn8fr9Xa4rkwNLUMqoTPGZBtjHjfGiDHm8k6u8RtjvmGMecEYU2qMCRljSowx/zDGHDPAISullFLD3imnnMINN9zAo48+yuzZs0lLS+Pcc89l6tSprFy5kpkzZw52iKobQ2aXqzHmv4DfAt2N6T4FnAzcA3wD2A8sAO4D3jDGfFVElvVjqEoppdSIMn78eH7605/y05/+dLBDUb00JEbojDHfBH4NfBXouEDPQQnAsyJynYhsE5E6EXkN+AJgA782xgxcJT+llFJKqUE2JBI64BNgjog804Nr1wMPtT0oIuuBzUAycFR8w1NKKaWUGrqGxJSriPS43LWIXNHF6aaGcx03eFNKKaWUGoGGyghdnxljXMBUoAH4YJDDUUoppZQaMCMmoQNOAzKA34lI+WAHo5RSSik1UEZEQmeM8QI/BzYCP+rm2q8bY1YaY1aWlpYOSHxKKaWUUv1pRCR0wL1ADnCmiNR3daGI/F5EFojIgpycnIGJTimllFKqHw2JTRF9YYy5EfgicIqIbBrseJRSSimlBtqwHqEzxvwIuBYnmftwsONRSimllBoMwzahM8b8EPgObZI5Y8xpxpjFgxeZUkopNXzNmjULYwzGGC6//PJW54LBIIcffjiHH344wWCw22ddeeWVzc8qKCjoc2z//Oc/uemmm6isrOzzs0aaYZnQGWNuAL4HfKaDkbkLgFMHPiqllFJq+Fu/fj3btm3r8FwoFGLXrl3s2rWLUCjU7bPuv/9+RIRJkybFJbZ//vOf3HzzzZrQdWDYraEzxvwAuB1YA3zPmHY1hBcB2wc4LKWUUmrES0pKYsuWLc3/Ww0dQyKhM8YUAG3/OfCgMeZBYIeIFLQ4/s3o57nRD6WUUkoNkNRUbZc+FA2JKVcR2S4ippOPgjbXFnRxbdPHTYPznailS5dy8803t/tYunTpYIemlFJDwp///GeOPvpokpOTSU9PZ+7cuXz961/nrbfeanXdP/7xDy644AKmTZtGQkIC2dnZnHvuuXz4Yfs9gAkJCc1r1W666SaeffZZFixYQEJCAuPGjeOHP/whtm23u8+2be68805mzJiBz+ejoKCA//3f/+1wOnXZsmXN7zDGsH379nbXPP300yxatIjExERycnK49NJLKSkp6fDnEIlE+POf/8w555xDQUEBPp+PsWPH8uUvf7l5FLDJq6++ijGGhx5yWrlPnjy51ffb0jvvvMOZZ55JZmYmCQkJzJkzh9tvv51AINAuhn//+9+cfPLJ5ObmkpKSwrx58/if//kfPv744w5jHsqGREKnRo7OFsn2ZPHsaKFJr1L9Y0tZHd/62xpSf/gc1neeJvWHz/Gtv61hS1ndYIfW7Oqrr+bSSy/lzDPPpLi4mO3bt3PDDTfw2GOPccYZZ7S69pJLLqGsrIwnn3ySyspK3nrrLXw+H8cccwyrVq1qdW1jYyOvvPIKAG+88QbLly/n8ccfZ9euXVxwwQUsXbqUX/ziF+3iufLKK/ne977HmWeeya5du1izZg0ZGRl885vfbHft5Zdfjohw2WWXdfi9PfLII5xzzjkkJyezZs2a5nd/6UtforGxsd31FRUVXHrppSQlJfHyyy9TVVXFc889x969e1m0aBHFxcXN155wwgmt3r1t2zZEBBFpldCtWLGC4447Dtu2+fDDD6moqODHP/4xP/3pTznrrLNaJbVPPfUUp512GnPnzmXNmjWUlJRwxx13sGLFCq677roOv8ehTBM6pQaYJr1Kxd9zRSXMvfM1Hni3mJpAGAFqAmEeeLeYuXe+xnNFHY8SDaSnn36a3/zmN1x00UX86Ec/IjMzk/T0dC688EJuvPHGdtfPnTuX5cuXM2fOHBISEpg5cyYPP/wwqamp7UalWlqzZg3Lly9nypQpZGdn8/Of/5yUlBQefvjhVte99tpr/OEPf+DYY4/lF7/4BTk5OaSmpnL99deTl5cX0/dWXV3NVVddRXJyMk888QTTp0/H5/Nx+umnc8kll3Q4Sud2u1m0aBEPPvggU6ZMISEhgcMOO4wnnniCiooK7rjjjphi2LdvH1dccQV+v59HH32UgoICEhMTufDCC/nud7/Liy++yB//+Mfm65ctWwbArbfeypgxY/D7/Zx66qnceuutMb13qNCETiml1LC2payOLz60ivpQhJAtrc6FbKE+FOGLD60a9JG6++67D4ALL7yw3bnzzjuPSy+9tNWxt99+m3HjxrU65vF4mDlzZrvp2ZZOO+00vF5v89dut5vp06ezaVPr2vvLly8H4Pzzz2/3jIsuuqib76a1J598kqqqKk499VQyMjJanevo+wVIT0/n3XffxefztTqemZlJfn5+l99jR5YvX05dXR1f/OIXSU9Pb3XuggsuAA4mcQBNmypXrFjR6tqLLrqIRx55JKZ3DwWa0CmllBrW7nptC6FI+/VhLYUiNne/vqXLa/rbBx98AMDMmTPbnZs4cSK/+tWvWh3btm0b3/jGN5g5cyaJiYnNa8beeOMNKioqOn1P2yQQIDk5mfr61p0xP/rooy7jiUVXz0pOTiYzM7PD+z755BMuuugipk6ditfrbf4ed+7c2eX32JH3338fgMMOO6zduQkTJgDw4YcfNk+7futb38Lr9fLf//3fLFiwgF/84hds376dxMRE8vPzY3r3UKAJnVJKqWHt4VW7243MtRWyhT+v2j1AEXWsqXZaT8p9FBUVcdhhh/HPf/6Tu+66i5KSkuY1Y0uWLOny3sTExHbHOijxRXV1dafxpKSkdBtjT5/V2fNeffVV5s+fz8qVK/nTn/5EZWVl8/c4adIkRLr+b9pWVVUVANdee22rzRvGmOaduY2Njc2xnnzyybz//vucf/75fPrpp3znO99hypQpnHbaaWzcuDGmdw8FmtCpuGo5zN+T40op1Ve1gXBcr+svTdOAdXXdT/3efffdVFdX86Mf/YgzzzyzX0qFpKWldRpPTU1N3J7V2fNuv/12QqEQd955J0uWLMHv98f0zraafr5/+MMfmhPDjj5aTsfOmzePFStWsH//fpYvX86iRYv497//zbHHHkt5eXmf4hloQ6IOnRo5brjhhsEOYcjzer0dboDQpFep3kn2uanpQbKW7BvcX3kLFy7k2WefZf369UyfPr3VuT179vD4449z0UUXkZub21wSpO11AA0NDXGJ54gjjuDDDz9k/fr1fOYzn2l1ruUO054+C5wuE23V1tZSXl7ebpSuu++xpyONTRYtWsQTTzzRYTkVgI0bN7Jnzx5OOOEEAN58801mzJhBbm4uqampXHLJJVx88cV89rOf5cUXX+T111/n3HPP7fR9Q42O0Ck1wG644QZuvPHGdh+aDCvVOxfPz8djdf6LHsBjGS6ZP7jroppKgbRdhA9Oi6ylS5c2rzVrWsO2Zs2aVtdVVFSwbt26uMTTVALkL3/5S7tzjz76aEzPOvvss0lPT+fFF19st/btscce6/Cezr7HTZs2sX///g7vadpw0VQGZcWKFRx99NEAXHrppSQnJ/PII48QDrdO8CORCOedd17zRhCAH//4x/ztb39rdZ0xhsLCQqDjqeuhTBM6pZRSw9p3lkzF4+r615nHZXH98VMHKKKOnXnmmVx99dU8+uij3HbbbVRUVFBZWckDDzzAz372M+655x7cbmcUsWnB/tKlS/n73/9ObW0tGzZs4Pzzz+/RlG1PHHvssVx55ZW89dZbfOc736GsrIzq6mp++ctftkuyupOSksJvf/tbamtr+dKXvsTmzZsJBAI8++yz/OpXv2q38xXguuuuwxjD9773Pf7zn/9QV1fHhx9+yPnnn9/pSNyCBQsA+M9//kNNTQ3Lli1r3iWbm5vLgw8+yK5duzj77LNZvXo19fX1rFu3jvPOO4+KigpuvvnmVs+7+eabefrpp6mqqqKmpoannnqK5cuXM3fuXE488cSYfgaDrqt55pH+MX/+fFFKKdX/1q1b16/Pf3bdPvH/4BnxfPdp4X+eav7wfPdp8f/gGXl23b5+fX8sli9fLkcddZT4/X7JyMiQ448/Xp577rl2133wwQfy2c9+VrKyssTn88ncuXPl3nvvleOPP14AAeSyyy4TEZFJkyY1H2v62LZtmzz44IPtjjfdIyISiUTkrrvukmnTponH45H8/Hy55pprZPXq1a3ueeyxxzp81qRJk1rF/Mwzz8jChQvF5/NJRkaGnHvuubJx48ZW8X3jG99ovv6FF16QY489VtLS0sTv98uiRYvksccea3X9jTfe2Hx9KBSSq666SvLy8iQpKUmOP/74dn+23n//fTnnnHMkMzNTEhISZNq0aXLNNdfIrl27Wl23evVq+Z//+R+ZO3euZGRkSFJSkhQWFsqPf/xjKS8v791/3F7q6d8PYKV0ktMYiXEXyUiyYMECWbly5WCHoZRSI15RUVHzVFZ/2VJWx92vb+HPq3ZTGwiT7HNzyfx8rj9+KlOztZG8Grp6+vfDGLNKRBZ0dE43RSillBoRpmYnce8X5nLvF+YOdihKDThdQ6eUUkopNcxpQqeUUkopNcxpQqeUUkopNcxpQqeUUkopNcxpQqeUUkopNcxpQqeUUkopNcxpQqeUUkopNcxpQqeUUkopNcxpQqeUUkopNcxpQqeUUkopNcxpQqeUUkopNcxpQqeUUkopNcxpQqeUUkoNAGNM80dqaiqbN2/u8Lqbbrqp1bXGGC6//PIOz33rW9/q0fuaPrZv3958/vLLL+/wmqaPXbt2xfPbV/1MEzqllFJqAIgI27ZtA6CmpoYLLriAYDDY7rqbbroJEeHGG29kyZIliAjLli1rde6yyy4D4L777uNvf/tbp+8TEQBeeeUVRISCgoJW14wZM4aZM2d2+OHxeOL0nauBoAmdUkqpYeevq/fw3afWNicsPSUifPeptfx19Z5+iqxn0tLSWLVqFd///vf79AyAK664otXIWyyWLl3K+vXrO/zIy8vrdWxq4GlCp5RSath5b0cFd722leuf7HlSJyJc/+Ra7nptK+/tqOjnCLv2u9/9Do/Hwz333MNTTz3Vq2ece+65nHPOOVRWVnLBBRcQCoXiHKUaTjShU0opNezccdZsrj1uMve8sa1HSV1TMnfPG9u49rjJ3HHW7AGKtGOLFi3ijjvuAOArX/kKO3fu7NVzli1bxuTJk3nvvff44Q9/GM8Q1TCjCZ1SSqlhxxjD3efM6VFS1zaZu/ucORhjBjji9q699lr+67/+i/Lyci688EIikUjMz0hPT+fxxx/H6/Vy11138dxzz8V0/yuvvMKJJ55IdnY2iYmJFBYWcsMNN1BRMbgjmCp2mtAppZQalnqS1A3VZK7Jn/70J6ZOncpbb73FT37yk149Y8GCBfziF79ARLj00kvZs6fn6wNfe+01rr32Wnbs2MHevXv53ve+x69+9SsWLFjA3r17exWPGhya0CmllBq2ukrqhnoyB5Camspf//pXfD4f//d//8eLL77Yq+dcddVVnHfeeZSVlXHRRRf1aLTv+uuv55133uHcc88lKSmJ9PR0vvrVr3LbbbexdevWLkuiqKFHEzqllFLDWmdJ3VBP5pocfvjh/PKXv0REuOSSSygpKenVcx544AGmT5/Oa6+9xq233trt9fPmzWPs2LHtjv/3f/83xhieeuopKisrexWLGnia0CmllBr22iZ11nf/NSySuSZXXnklF154ISUlJVx88cXYth3zM1JSUvjrX/9KQkICt956K6+++mqvYklKSiIvLw/bttm0aVOvnqEGniZ0SimlRoSmpK6l4ZDMNfn973/PzJkzeemll1i6dGmvnjFv3jx+/etfY9s2X/7ylyktLe3Vc2Kt76cGnyZ0SimlRoSmadaWYqlTN9iSk5P561//SmJiIjfeeCNvvfVWr55zxRVXcPHFF7Nnzx4uvfTSDq95++23mT59eofnamtr2b9/P5ZlMW3atF7FoAaeJnRKKaWGvbZr5uw7z4ypTt1Qceihh/Kb3/yGSCTCSy+91Ovn3H///RQWFvL88893eD4YDLJ582Y++OCDDu8VEc444wwyMjJ6HYMaWO7BDkB1benSpR32+vN6vdxwww39dq9SSg0XnW2AaJp+vecNp3/qcJl+/cpXvsLrr7/e3L+1N5KSknjiiSdYuHAhdXV17c43/RwuuOACfvWrX3HssccC8MQTT/C///u/TJw4kd/+9re9fr8aeDpCN8R1lJB1dTxe9yql1HDQ1W7WWIoPDwRjDJMnTwZg8uTJGGM67cH629/+lkMOOaTd8ZtuugljDA899BAPPfQQxhguv/zyDp8xe/Zs7rvvvg7PHX/88bzyyiucdNJJXHfddeTl5TFmzBjuuusuvv3tb/PRRx8xfvz4Xn2fanDoCJ1SSqlhqSelSYbSSF0syWRiYiKffPJJu+M33XQTN910U4+fc8kll3DJJZe0O26M4YQTTuCEE07o8bPU0KYJnVJKqWEnljpzQympU6q/aEKnlFJq2Pne0+tiqjPXNqlzW4Y7z57T5T1KDSea0CmllBp2Fk3K4DtLpnDHWbN7PNLWlNS5LcOiSbp7U40smtANcV6vt9Odqv15r1JKDWVfmjeOL80bF/N9xujInBqZNKEb4vpSXkRLkyillFKjg5YtUUoppZQa5jShU0oppZQa5jShU0oppZQa5jShU0oppZQa5jShU0oppZQa5jShU0oppZQa5jShU0oppZQa5jShU0oppZQa5rSw8ABYunRppx0btPivUkqNfD/96U/5yU9+0vy1iAxiNGok0hG6AdBRMtfVcaWUUiPLj3/8Y0SEJUuWDHYoaoTShE4ppZRSapjThE4ppZRSapjThG4EW7p0KTfffHO7j6VLlw52aEoppYDt27djjGn1cdppp7X6etmyZSxfvpzZs2fj8/koKCjgl7/8ZafPfOihhzjqqKNITk4mOTmZo48+muXLl7e65vLLL2/33u3btzefP+WUUzj88MNb3VNQUNB8bUFBAfv27etTnCq+NKEbwXTtnlJKDW0FBQUUFRUxfvx4li9fjojw/PPPIyI8+OCDADzyyCOsWrWKl156ie3bt3PUUUdx/fXX88QTT7R73je/+U0uv/xyzjrrLHbu3MnOnTs544wzuOyyy7jmmmuar1u2bBlPP/00AFdffTUiQkFBAQCVlZW89tprfPzxxxQXFzffs337dv7f//t/XHXVVWzfvp0xY8b0Ok4Vf5rQDQCv1xvTcaWUUqPD2rVrOeWUU/j5z3/OJZdc0uE1+/fv55577mHcuHGMHTuWe+65B4CHH3641XVPPvkk999/PxdeeCE/+tGPyMjIICMjgx//+MdccMEF3HvvvfzrX/9qvv6UU04hKSmJp556qtVznnnmGVwuF0C7c08++STnnHNOn+JU/UPLlgwALU2ilFL9b7iViPrkk0847bTTuPvuuznvvPM6ve7ss89u9XVeXh6ZmZls2rSp1fH7778fgAsvvLDdMy688EJWrFjBb3/7W84880wAEhIS+OxnP8vf//53PvzwQ4444gjASdp+8IMfcMstt/Dkk09y9dVXA7Bp0yb27NnDCSec0Kc4Vf/QETqllFIjwnBaZvLxxx9z0kknEQwGOemkk7q8dty4ce2OJScnU19f3+rYBx98AMCsWbPaXd90rOmaJk2jbU8++SQAgUCAF154gW9961scdthhvPbaa1RVVTVf87nPfQ6Px9OnOFX/0IROKaWUGmCnnXYaixcvpqysjG9+85tdXpuYmNjumDGmXXHipsQrKSmp3fVNxyorK1sdP/PMM3G73c0J3csvv0xhYSF5eXmcffbZhEIhnn32WcBJ6NqOwvUmTtU/NKEbwXTtnlJKDU333Xcff/vb3zjyyCN54oknWLFiRZ+fmZ6eDkBdXV27c03HMjIyWh3PzMzkuOOOY/Xq1Wzfvr3VGrmm5O3JJ5+krKyMlStXcvrpp/c5TtU/dA3dCDYU14wopZSCz3/+8wAsX76cww8/nKuuuooTTjiBMWPG9PqZCxcu5Nlnn6WoqIjp06e3OldUVNR8TVvnnHMOr7zyCv/4xz946qmneOmllwCYP38++fn5PPfcc/z973/n2GOPJS0trdfxqf6lI3RKKaXUIJk1axZLly6lvLycr3/96316VtPU7WOPPdbuXNMIYEfTu00jcnfccQdJSUnMnj27+dxZZ51FdXU1N910U6e7W9XQoAmdUkqpEWG4LjO59tprOfHEE3n66aeba7r1xplnnsnVV1/NihUruO2226ioqKCyspLbbruNFStWcPXVV3PGGWe0u6+goIB58+axd+/edmvkmr7u6JwaYkRk1H7Mnz9flFJK9b9169YNdgiD6sEHHxSg1cdll10mIiKTJk1qd66jDxGRG2+8sd3xG2+8sdW7li9fLkcddZT4/X7x+/2yaNEieeihh7qMr+m5r776aqvjjY2NkpycLIcddliH9/UlTnVQT/9+ACulk5zGyCjefbJgwQJZuXLlYIehlFIjXlFREYWFhYMdhlJDUk//fhhjVonIgo7O6ZSrUkoppdQwpwmdUkoppdQwF/eEzhizrg/3ZhtjHjfGiDHm8hju+0X0nld7+26llFJKqeGq0zp0xpiJvXieAWb2JhBjzH8BvwVi2o5kjDkS+HZv3qmUUkopNRJ0VVh4O87OlH5njPkm8BPgq8CXgMt6eJ8beAD4ADiq3wJUPTbcmmMrpZRSI0F3nSKWt/l6FrAQWAUUAzVACjARmA9sAt7uRRyfAHNEpMIY86UY7vs+kAT8P+DZXrxXxdlwao6tlFJKjRRdJnQi8pWm/22MWQDcCRSKyMa21xpjZgAPAe1LVHdDRN6M9Z7o+34MnAVEYr1fKaWUUmqk6GpTxIVtvr4duLqjZA4gevwbwI1xiq1TxhgD/B74i4j8p7/fp5RSqu9Gc91TpToTr78XnY7Qichf2hxaCGzo5nlFwLy+BtUDVwCFwBcG4F1KKaX6yOVyEQqFhnwbLqUGWigUwuVy9fk5sZQtMcCR3VyzkH6e/jTGjAV+DlwrIuW9uP/rxpiVxpiVpaWl8Q9QKaVUOykpKVRXVw92GEoNOdXV1aSkpPT5ObEkdK8BjxhjTuzopDHmJOBh4NU+R9W1e4G3RGRFb24Wkd+LyAIRWZCTkxPn0NRwbY6tlOpfmZmZVFRUUFZWRjAY1OlXNaqJCMFgkLKyMioqKsjMzOzzM7vb5drS94F3gJeMMWXARqAOZ5fpTCALqIxe1y+MMecCpwJz+usdqm+0NIlSqiM+n4+JEydSXl7O9u3biUR0L5sa3VwuFykpKUycOBGfz9fn5/U4oROR9caYY4DfAEuAtsNb/6GLTRNxci6QDOxw9kW0s8QY0/TPvptF5KZ+jEUppVQMfD4fY8eOZezYsYMdilIjTiwjdIjIOuBEY8wE4DAgFagCPhKR3fEPr937Lwcub3vcGHMC8Arwmoic0N9xKAVaRFkppdTQEVNC10REdgI74xyLUsOKFlFWSik1VMSc0EVrwJ0ELAByReQ7xphxgFtEiuMdoFJKKaWU6losu1yJ7nDdCrwALAWui546BNhqjPlxb4IwxhQYYyS6/q2pj+uD0WPbu7hvWfSeV6KHlrR4jlJKKaXUqNDjhM4YcwROv9Qs4Ang7hanXwTOB75jjIm52K+IbBcR08lHQRf3Xd7ZfbHGoJRSSik1XMUy5foT4CXgyyJSDWCMuQ5AnIJCfzPG+IBrgL/HOU6llFJKKdWJWKZcjwGuaUrmOvEsMLtvISk1PGgRZaWUUkNFLCN0KcCebq7xRq9TasTT0iRKKaWGilhG6LYD53RzzRnAll5Ho5RSSimlYhZLQrcCZ+fpjcaY/JYnjDEeY8xXcTZKPBrPAJVSSimlVNdiSeh+DqwFbgSKo/1cMcYUA/XAH6Ln74p3kEoppZRSqnOx9HJtiLbY+ilwBZAZPTUep/3X74EbRUTL5CvVT7TdmFJKqY7E2su1AafW3PeBWUAaUAmsFxE7/uEppVrSdmNKKaU60tterhGc6dV2jDHHi8jrfYpKKaWUUkr1WEytv3role4vUUoppZRS8RLTCF10d+t/AdMBP6AttpRSSimlBlmPEzpjzMnAkziJXFekTxEppZRSSqmYxDJCdwewDbgFKAJqaZ+8GbSwsFL9xuv1drrLVSml1OgVS0JXCBwhIkVdXWSM0Q0RSvUTLU2ilFKqI7FsijgA7O7uIhE5sffhKKWUUkqpWMWS0D0EfLG7i4wxL/c+HKWUUkopFatYplwfBH5hjDkUeArYAzS0ucYAS+IUm1JKKaWU6oFYErqNHNwE8e1+iEUppZRSSvVCrJ0ilndz3gCX9DIWpZRSSinVC7H2cv1Kd9cYYy7tfThKKaWUUipWsWyKuLCH1+kuV6WUUkqpAdTjhE5E/tLD617rfThKKaWUUipWsYzQAWCMmWGMudUY85wxZlX02KHGmIuNMa74h6iUUkoppboS0xo6Y8wPgZta3Ne069UP/AG4yBjzeREJxC1CpZRSSinVpR6P0BljzgN+CrwDXAWc03RORN4DpgH5wLfiHKNSSimllOpCLFOu3wZuE5ElInKfiDzd8qSI7I5eo7tclVJKKaUGUCxTrocCZ3VzzfvA5N6Ho5RSSimlYhVLQmcBdjfXjKEXGy0Gi4SqsQMVWL6Mfn3P0qVLCQaD7Y57vV5uuOGGfn23UkoppUa+WJKvT4HvdHPNN4CPex3NALMD5VR/8D/UfnoXwQMfIZH2SVc8dJTMdXVcKaWUUioWsYzQ3QcsM8YcBzwArAYwxkzGmWa9HLgI+HKcY+w3xvJi+ScQqdlKfcUnGFcCnrzj8eYuxpU8CWPMYIeolFJKKdWtHid0IrLcGLMQZxfr8S1ObY5+NsAve1qAeKgwxsIk5AA5SCRIcN/LBPa8gCtxDN5xn8GbdUS/T8kqpZRSSvVFrL1crzbG/Bv4JnAkkAZUAu8BvxWR5+Ie4QAyLi8u/3hEBAnX0rjlzzRufRh3xly8Y07Ekz4b4/IOdphKKaWUUq3ElNABRMuVPN3thcOYMQbjSQFPCiI2kerN1JevdqZkx5yAN/doXEkTdUp2BNANK0oppUaCmBO67hhjvi8iP4/3cwdL6ynZAMG9LxLc/TyWfyy+sZ/Bk3UEli+9y2d4vd5OkwY1uHTDilJKqZEg7gkdsBQYMQldS8blw+WfEJ2SraFh659p2Ppn3Jnz8OadiCdjNsbytLtPR3qUUkop1Z86TeiMMS8PZCDDiTMlmwqeVERswlUbCZd/jHEl4hlzAr6co7GSJuiUrFJKKaUGRFcjdCf08pnSy/uGJWMsXAm5AM6U7O4XCe56Dss/Dt+46JSsN22Qo1RKKaXUSNbllKuINBceNsYkAytwCgc/ChSLSG30+ESc+nOnAmf0W7RDnHH5cCVFd8mGamjYvJyGLX/GnXk43jFL8KQXdjglq5RSSinVF10ldP9u8/VtwKMi8mjLgyJSC6wDfmSMWQv8DPhKXKMcZowxGG8qeKNTspVFhA6swnL78Y45EW/uUVj+8TolOwTohhWllFIjgRHp2QypMWYXME1EGru4JgHYLiJj4hRfvzpi9jh57ZGvD9j7JBLAbtwPEsHy5+Mbd8qIm5LVMiBKKaVU/zDGrBKRBR2di2WXaxaQAezt4ppMnGLDqgPOlOyEg1OyW5bTsGU57szD8OYtGRGFi7UMiFJKKTXwYknoNgI/N8ZcLiKRtieNMS7gjuh1qgvtpmSrNhAu/whjaeFipZRSSsUuloTul8AfgaOMMf8ANgB1QBIwC/gCUABcHtcIR7h2u2SbChdrL1mllFJK9VCPEzoRedAYMxa4CfgurcuTGCAE3CAif45rhKNI68LFtTRueTjaS/ZQvHkn4MmYg3H5BjvMEUXX/CmllBoJYuoUISK3G2NWABcBhwOpQBXwIc4O2O1xj3AUat9Ldgv15WswLh+evOPx5i7GlVygU7JxoGv+lFJKjQQxt/4Ska3AT/shFtWB1r1kgwT3vUJg70u4EnLwjj0Fb/YCLF/mYIfZTMuAKKWUUgMv7r1cjTHPisjp8X6uAuPy4vKPB8AO1dK49TEatz6KO30O3rEn4Umfg3EnDGqMOk2plFJKDby4J3TAZ/vhmaoNy5MMnmRnSrZ2B/VFvwaXF2/usXhzj8GVMhljrO4fpJRSSqlhr9OEzhjTrjSJGnqcKdlsIBuxQwRL3iC47xUsXxbesSfjzT4SKyF7sMNUSimlVD/qaoTOAK+1OZYDzAZKgZ1ADZACTIieKwa2xT9M1RPG8uDy5wNgh+po3P44jdv+gittFr6xJ+PJOATjThzkKIcWXfOnlFJqJOi09ZcxxhYRq8XXU4HlwI0i8lIH138Gp7Dw10RkVT/FG1cD3fprMIgIEixHQjVgefDmLsabdyyulKk6JauUUkoNI71t/dV2dfsdwHdF5J2OLhaRF40xVwG3M0zW0YWqKmjYsoGEgmkYl2uww+kXxhiMLwt8Wc6U7P53CO57HePLwDf2JDzZC3El5g52mEoppZTqg05H6NpdaMwBYIyIhLq4xgOUikh6fMLrX4dkG3n8DLAS/fhnzSVpzmF4s/MGO6wBIeF6Io2lgOBOne6UQMk8FOP2D3ZoSimlVLO/rt7DezsquOOs2THVXxURvvf0OhZNyuBL88b1Y4QDp7cjdG35cFp8fdLFNYUxPnNIsBvqqf3oXWo/ehdP7liSZs/DP/NQXIkjN7kxbj/u5EmICHZDCfUb7qPB8uDNWYQ37zhcKdMw1sgctVRKKTV8vLejgrte20rYFu4+Z06PkjoR4fon13LPG9v4zpIpIyah60osydcHwDJjzHkisqXtSWPMNGAZ8G6cYhsUof17qdy/l8rXXyBxykySZh/mTMlaI3O9mTMlm4nly0TsMMHSDwiWvIXxpjobKbIX4vKPGewwlVJKjVJ3nDWbsC3c84az57K7pK5lMnftcZO546zZAxXqoIolofsR8DKw3hjzEbABqAOScEbuDgeCwAlxjnFw2DYNm4to2FyE5U8iqXAuSbMPw5M1ctebGcuNyz8WcKZkG4r/ScOOv+NOmYJ33Cl4MuZheZIGOUqllFKjiTGGu8+ZA9Cc1F19TAG/eH0rD6/aTW0gTLLPzcXz8/mf46dw71vbm5O5no7ojQQ9XkMHYIw5EfgDMKWD05uAK0TkjTjF1u8OzU+Uv3w2BJGel9zz5I0jafZh+Gcegith5JcAcXbJVmKHqjCWG0/2kXjzjsedOkOnZJVSSg2YliNvbsuACOEWKYzbAMYQtmXEJnNdraGLKaGLPswAx+CMyKUCVcCHIvJ2XwMdaEfMHicv//ES6jd8St26jwmV7On5zS7XwSnZSVNH7JRsS2KHsQNlYAcw7mRnl2zOIqzEsSPuL41SSqmhZ3NpLYU/f5Ww3Xnu4rYMRd8/gWk5yQMY2cCIa0I3krStQxcs20990cfUFa3Brq/r8XOspGSSortkPZk5/RHqkCPhBiKBUozYuJIn4R33GTyZ87A8KYMdmlJKqRHqW39bwx/e2dFqZK4tt4FvLJ7EvV+YO3CBDZC4J3TRIsMLgDwR+ZUxJgMIiEh930IdWJ0VFpZIhMYdW6hb9zENWzeAbff4md68fJLmHIZ/xhys0TIlG6rCDlZijAtP1ny8Y5bgTpuJsYbdhmellFJDWOoPn6MmEO7+ugQ3Vbd9bgAiGljxKluCMWYOcD+wuMXhXwELgRXGmG+LyJ97HekQYVwuEqfMIHHKDCIN9dRv+IS6dasJ7d/b7b3Bkt0ES3ZT8drzJE6d5UzJTpwyYqdkjTEYbzqWNx2xI4QqPiF44AMsdxLevBPw5izESpqgU7JKKaX6rLYHyVws140kPU7oomVJ3gDSgJXALuDc6Ok3gJ8CvzPG7BKRV+Ic56BxJfpJOWwRKYctIlhaQl3Rx9Sv/6T7KdlIhIaNa2nYuBZXUgr+pl2ymdkDE/ggMJYLV6JTmFkijQR2P0dg97+wEsbgHXcy3swjsBKyBjlKpZRSw1Wyz92jEbpk3+ibIYqlU8TDwDTgy0116IwxERFxtbjmauB0ETm9P4KNt972cpVIhMbtm50p2W0bY5uSHTuepMJ5+GccgpWQEPO7hxsRQcK1SKAcDLhSZ+Idc6J2pVBKKRUzXUMXhzV0xpg9wCkisq7FsbYJXTawWkTy+xjzgOhtQtdSpL7u4JRs6b6e3+hyjYop2ZacEijl2KGagyVQco/V9XZKKaV6RHe5xmcNXSZOrbmuhKPXjRoufxIphx9FyuFHEdy/j7p1H1O/4RPshm72h7Sdkp11aLRw8cjdJet0pcjC8mUhdpjQgY8Ilr6L5fLjGXM83uxFuJIn6Xo7pZRS7YgI9761nbAt3dahu/et7SOyDl1XYkno9gBLgJe6uOZEYGefIhrGvLlj8OaeRvpxn6Fh2ybq131Mw/ZN3U7JRupqqFn1NjWr3sabNw7/KChcbCw3rkSnpZhEAgR3v0hg13O4EnPxjjkJT/Z8XAkjN7kdTpYuXUowGGx33Ov1csMNNwxCREqp0aZtO6+rjyngl29s5c8tOkVcMj+f64472CkCum8TNpLEktD9E3jEGPN94BERabUq0RhzEnAvsDx+4Q1PxuXCP20W/mmznCnZ9WucwsVl+7u9N1iyh2DJHipf/7dTuLhw3ojuJQtgXD5cSeMBsEO1NG7/C43bVuBKnY537Il4MuZieUbe0Plw0VEy19VxpZSKp7bJXFOSdu8X5na4Tq5tm7DRktTFktDdCpwF/Am4zxizDsAY8zpQAOQDG4GlcY5xWHP5k0g54miSDz+KUGnTlOynPZuS3bSOhk3rsPxJzVOy3uy8gQl8kFieZPAkIyLYDSXUb/h9i/p2x+FOm4WxPIMdplJKqQHyvafXxdSbtW3vV7dluPPsOQMR6qDqcUInIhXGmGOB3+KUKzkieupYwAaeAK4Wkep4BzkSGGPw5o7FmzuW9ONOjWlK1q6vo/bDd6n98F08OWOcXrKzDsWVOHJ3iTrr7TKxfJkH69uVvY/lTsSTexze3KNwJRdgzMgduVRKKQWLJmXwnSVTuOOs2T0eaWtK6tyWYdGkjH6OcGjobaeIPJxOEWlAJfCBiJTGN7T+F49drn3V612ylkXi5Bn4C+eROHk6xuXq/p4RQCJB7MB+xI7gSsjCO+ZEPNkLmuvfqfi7+eabOz134403DmAkSik1usVll6sx5k/R//meiPwOeCYewY12rXbJxlK42LZp2LKehi3rsRL9+Gce4uySzRkzotcKGJcXl79pvV0dDdufoGH7X3GnTME79iTtJ6uUUmpUimUN3eXAWuDF/gmluY7db4EvAV8RkWVdXGsBVwCXAbMBH85O3HeBX4nI+/0VZ3/x5uThzfks6cec4vSSLVrt9JKNRLq8z26op/bj96n9+H082bnOlOzMQ3EljeyNBJYnCcuT5Ky3azxA/cYHMMbCnXk43rzj8KTPxri8gx3msOf1ejvd5aqUUmpoiKWwcACYLCJ7+iUQY/4LJ5nzAul0kdAZY3zAk8Ak4FrgTSAR+AZwG3CDiPxfd+8cClOu3Yk0NlC/4VPq131MsCSGH70xJBRMJ2n2PBInz8C4R0fhXpEIduMBiNRjXAl48o7Bm3M0rpQput5OKaXUsBavwsJbgG6zP2PMpSISU+kSY8w3gZ8AX8UZnbusm1t+BiwGCkVkd/RYPXC7MWYecCCW9w9lroREUuYdScq8IwkdKKVu3cfUrV+DXVfb9Y0iNG7bSOO2jVi+BPwzD8E/+zC8eeNG9pSsceFKzAWc9XbBfa8T3PMyxpeOb8xJeLIXYCWO7GlppZRSo08sI3TXAPki8v+6ua5VO7AePvtYYG10J+0ynISuwxE6Y0w+sB14QES+Gct72hoOI3QdEdumsXir00t2y/pup2RbcmfmkDR7Hkmz5uJKHj1rzSRcTyRQBmLjTp7kFC/OOgzLmzbYoSmllFI9Eq8Ruk+AM40xLwCP43SEaIhDfIjImzFc/iWcuF+Px7uHI2NZJBZMI7FgGnZjI/UbP6WuaDXBvbu6vTdcXkrVmy9R9dZ/SJg41ZmSnTprxE/JGrcft3uis94uWEXDlmU0bDG4M+bizTseT8YcjMs32GEqpZRSvRLLb/GXcaZcDXBy/4TTI0dFP+83xtwMXAyMB8qBF4CbRGTbYAU30KyEBJLnLiB57gJC5WXUFa2mvmgNkdpuygGK0LhjM407NmO8PmeXbOE8vGPHj+jpSGMMxpsO3nREbCLVm6iv+BiMF2/uYry5i3GlTMVYo6MMjFJKqZEh1mGZW7o5b3DWwvWnqdHPDwDbcIocb8LpI7scOMMYs1hENvZzHEOOJzOb9GNOJu3oEwns2u5MyW4uQsLhLu+TYIC6T1ZR98kq3BlZJBXOw184F3fKyJ6ONMbCJOQAOYgdIrj/LYIlr2E8qfjGnIgn+0gs/8hec6iUUmpkiGUNnS0i3W4T7Ol1Xdy/jK7X0G0AZgDVwHgRqWlx7is4rcleEpHPdPL8rwNfB5gwJm3+2mev622ow4IdCFC/aS31RasJ7C6O6V7fxCnRKdlCLM/oabcl4QYigVKMCK6k8dH6dodj+dIHOzSllFKjWFdr6GJJ6BaJyHs9uG6SiOyIMcaW9y+jZwndX0TkgjbnEoA6nJHCHBHpcrfr4bOy5dXll2HcyaNiFCZcWU5d0Wrq1q0mUlPV4/uM14t/+hySZs/DO27iqPhZgdMQWkLVSKgSAHf6IXjHLMGTfgjGnTC4wSmllBp14rIpoifJXPS6XidzPVQR/dxuuElEGo0xJcBYnKnZLhM6y5eFsTzYdTvAcmH58kZ0IVp3eiZpR59I6lEnENi1Izoluw4Jhbq8T4JB6tZ+RN3aj3CnZeAvnEdS4TzcaekDE/ggcdbbpYE3zVlvV7ON+opPwXLjzT0ab85iXKnTdb2dUkqpQRfz1kZjzMk4XSMWALkikmWMWQicCtzTcgq0nxQBi4Du5gC7r5nnSSFl/lIidcUE979DaN+r2JFGjDsJ48sasYVojTEkTCggYUIB9omn07B5HXXrVhPYtb3be8NVFVS/+yrV776Kb3yBMyU7bTbWCO8a4Ky3ywayo+vt3iW473WMJwXvmBPxZi/ASpowakYvlVJKDS2xTLka4HfA13CmNAFERFzGmLnAv4HdwMki0vP5vPbvWUbXU65fBh4GnhSRc9uc8+EUGBYgW0Qqu3rXggULZOXKlc1fSyRIqHIdwX0vE674BASML3P0TMlWVVK3PjolW1XR/Q1RxuMhcdpskmbPwze+YFT8rJpIuAE7UArYWL4cZ0o26wisxLGj6ueglFKq/8VrDd03gV8DjwArgF3Ax01FhI0xScAzwKsiclMfgl1G1wmdH9gIZAETRKSsxbnLgGXAP0TkC929q21C15IdqCB44EOCe14g0lCCsdxYvtwRPSXbREQI7tlJ3bqPqd+0Fumgj2dnXClpTuHiwnm40zP7Mcqhxw7VYgcPYESw/Pl4x56AJ/MwXAk5gx2aUkqpESBeCd0q4EERubfFsVZdIYwxC4BlInJIH4JdRhcJXfSaU3CSxzeBK4EdOGVL/oyzKWKxiOzt7l1dJXRNRIRI7Q6C+98mVPI6MgqmZFuyQyEathQ5U7LFW2O61ztuIkmFc/FPn42VkNhPEQ49IoKEa5BgBYjgSpmMN28Jnsx5WL6MwQ5PKaXUMBWvhK4WyBORuhbH2iZ0CUCpiMTUU8oYU4BTU64jO0SkoIN7DgduBI4DUnA6V/wTuL273a1NepLQtSSRQHRK9pUWU7JZWJ7kHj9jOAvXVFFftIa6otWEK2Jol+tykTh5BkmFc0komI5xjZ5NBM5O2SokWAkGXKmz8I45Hk/GoVie0dN6TSmlVN/FK6GrAqaJSGmLY20TupnAOyIyLObaYk3oWrID5QQPrCK450UijaUY4xpdU7L7djtTshs+RYKBHt9rJSTinzEH/6y5I74rRVsiNhKsxA7VYIzBnXEI3tzjnLZjbv9gh6eUUmqIi1dC9zKwBfi6RG/qIKF7EBgnIp/te9j9ry8JXRNnSnY7wf1vESp5A7EDGFeys5liFEzJSjhMw5b11BWtpnHHFujhnydwyqj4Zx1K0qy5o269nYiNBMqRcC0YF56sI/DkHoMnvVB7yiqllOpQvBK604F/4SR1y4DVwJPAKcBknHVvxwKfFZGX+h52/4tHQteSRAKEKtY6U7KVnwJgvKNnSjZSW0Pd+jXUrVtNuLy0+xta8I4dT9KsuSTOmIMrcXSNVokdwQ6UQaQBLC/enIV4co7GnTYDY42eDh1KKaW6FpeELvqg7wL/x8GyJS3ZwHdF5J5eRTkI4p3QtWQHygmWrYxOyZY5u2QTckfFL2gRIbR/L3VFa6jf+Cl2fV33NzWxLBILpuMvnEvi5BkYd8ylEoc1sUPYjWWIBLEsH57cxXhzjsKVMlULGCul1CgXt4Qu+rB5wDeAI4E0oBJ4D/idiHzat1AHVn8mdE2cKdltBEveIrj/TYgEnLp2o2VK1rZp3LGF+vVraNiyHgmHe3yv8SXgnz6bpMK5o6rlWBOJBJ0ad3YY4/HjyTseb/aRuJILRsWfHaWUUq3FNaEbSQYioWtJwo2EKtcS3Psy4cq1YMyompK1AwEaNhdRt34NgZ2dbWrumCs1naRZh+KfNRdPZnY/RTh0SaTRSe7ExnjT8OUtwZO9AMs/ujaWKKXUaDagCZ0x5rci8q24PrSfDHRC19Jo3iULEK6ppn7DJ9QXrSF0YH9M93rzxuEvnIt/xiG4/En9FOHQJeF6Z81dc3eKE/FkHY6VOEaTO6WUGsEGOqFrtfN1KBvMhK7JwV2yTYWLA6OqcLGIECorcerbbfgEu6625zcbQ0LBNJJmzSVh6kws98hfn9iSU8C4DjtYjkGwEsfhHXsi3szDsBJG3yimUkqNdL1K6IwxsbUFOGiSJnS903Hh4tHTS1Zsm8DObdStX0PD5iIkFOrxvcbrwz+9EP+suaOunyw0FTCOdqdAcKVMadGdIn2ww1NKKRUHvU3obJyWWi0lAHnR/10O1OB0aWgqIlYBVInIlL4GPRCGWkLX0sFesi9iN+wDq2lKdnTUKLODQRq2rKe+aA2NO7fGVN/OlZKKf+ahJBXOw5M1+vqoHuxOURXtTjFTu1MopdQI0OuETkSsFl/nAn/F6Zf6WJsWYEnARcA1wOdFZEsc4+83QzmhayIiROqKCe5/h9C+VxG7EVx+LF/2qJiSBYjU1VC/4VPqitYQKt0X072enDFOP9mZh+JKGh2bT1o62J2iGmMs3BmH4s07Dk/6bO1OoZRSw0xvE7r7ROSbLb5eBqwQkee7eNHpwNdE5L/6FvLAGA4JXUsSCRKqLCJY8irh8tWAYDwZGE/KqJliDJbtp379GurXf0KktrrnNxpDwsSp+AsPJXHqLCzP6Nh80pLTneIAEqkHLDxZ8/HkLtbuFEopNUzEq1NECTBeRDpd2GSM8QJ7RGRYrMgebgldS3awitCBDwnseQm7fjcYl1O4eJT8YhbbJrB7B/VFa6jfvA4JBnt8r/F4SZxWSNKsQ/FNmIyxRsdIZ0tih7EDByDSCJYHb84iPLlH406dPiqKXyul1HAUr4SuHjhERDrdLGGMmQp8IiLDYi5nOCd0TUQEu34Xwf3vENz3Kna4HuNKxErIxphhsTelz+xQiMatG6grWkPjjs2xrbdLSsE/6xD8s+bhzcnr/oYRqFV3CleC050ie5F2p1BKqSEmXgndu0A18EURaTfXZYxJw1ljlyIiR/ch3gEzEhK6lsQOEa5aT3Dfa4QOfBgtQpuB8aSOminZSF0t9RvXUrd+DaGSPTHd68nOxT9rLv5Zh+JOTu2nCIe25u4UEsa4k531dtlH4kqeNGrWbCql1FAVr4TuLOCfODtbXwA2AHVAEjAL+AyQDJzZ1Tq7oWSkJXQt2cFqQgc+Irj3JSJ1O6O7ZHMwroTBDm3AhMrLqF+/hrqiNURqqmK61zdxCkmzDiVxWiGWd3RMY7clkUbsxlJEbCxferQ7xXztTqGUUoMkboWFjTFfBn4DpAItbzQ4PV2/JSIreh/qwBrJCV0TZ0p2D8HS9wjuexk7VItxJTjJ3SiZThMRAruLqV+/mvqN65BgoMf3GrebxKmF+GcdSsKkqaNyvR207k5hvJn48o7DnXmYjtwppdQAimunCGNMCnAOcDhOYlcFfAg8JSIxlPkffKMhoWtJ7DDhqg0ES14nVLYSkQiWNx3jSRs1Iy4SDtOwbaOz3m77JrDtHt9r+ZPwzzzEqW+XM3rbbDnJ3QFn5M6TgifvGLxZR+BKnjJq/pGglFKDYUBbfw0noy2ha8kO1RIq/5jgnhcJ1+4AY+Hy5WDciYMd2oCJNNRTv3Et9UVrCO7bFdO97sxskmbNxT9rLu7UtH6KcOiTSKMzcicRjCsRT87ReLIX4E6dprtllVIqzjSh68RoTuiaiAh2wz5Cpe8R2PsfJFQDlg8rIQdjuQc7vAETqjjgrLdb/wmRqoqY7vWNL8A/61D80wqxEkZPQtyWRALR5C6Msbx4shfiyVmIO3XGqCmno5RS/UkTuk5oQtea2BHC1RsJlrxBqOx9xA5jedIw3vRRM70oIgT37qKuaDUNG9diBxp7frNlkVAwDf+MQ0icMhPLO/qKFzdpKoWCBMG48WQdgSd7EZ70WdqhQimlekkTuk5oQtc5O1RHqGI1wT0vEa7ZGp2SzR5Vv4wlHKZh+2bq16+hYdtGiER6fK9xu0mYPBP/zDkkFkzHuEfPaGdbrYoYG4M7Yx7e3KNxpxdqb1mllIqBJnSd0ISuZyL1+wiVfUBg70tOw3fL63SlGEVTsnZjQ7S+3ScE9xTHdK/x+kicOgv/zENImDAZ4xq9GwdEIkigHDtchzEGV9psvLmL8aTPwfKlD3Z4Sik1pGlC1wlN6GIjdoRIzWaCJW8QLH0PsUNYnlSnePEomZIFCFdVULd+DfVFawhXlsd0r5XoJ3FaIf6Zh+DLnzQsfm5ba7z8el0ej2/PojZkkeyxOa/gANfMLmFKSs9brrUlYiPBCiRcA4AreRrevGPxZByClTAsugcqpdSA0oSuE5rQ9Z6E6wmWf+IULq7ejACuhGyMO2mwQxswIkKwZA/16z+hftNa7LrYqva4klJInDEH/8xD8OaNG5LJ3Qu7U7n09SmEbENIDtab8xgbjyUsP34rp+a3axwTMxFBgpVIyCkA7UqeiCfvODzph2Il5g3Jn41SSg20eHWKuFRElsc1skGmCV18RBr2H5ySDVSA5YlOyY6eshVi2wR276B+w6c0bC7CbmyI6X5XWgb+aHLnycodEgnM1hovi/81m/pI51PEfleEt89c16eRurZEBAlVI6FKAKyEPKcFWeY8LH/+kPjZKKXUYIhXQhcRkRG1+EcTuvgSsYnUbCFY8ibB/W+DHcK4kzG+zFHVTUAiERqLt1K/8VMatqxHgrElO+7MHPwz5+CfcQiejKx+irJ71783geWbs1uNzLXlMTaXTy/jroU7+yUGEUHCtdjBCgyC5c3E29ylYmLc/1wtXbqUYAf/vbxeLzfccENc36WUUrHqKqGLZVW7Mcb8qQfXBYFdwDMi8lEMz1fDnDEW7tTpuFOnkzj5AkKVawnufYVw1TrnvCcd40kd8SMsxuUicfJ0EidPxw6HaNy+mfoNn9K4dSMSCXd7f7i8lOp3XqX6nVfx5I7FP/MQ/DPm4E4Z2ALGj2/P6jKZAwiJxYptWf2W0BljMJ6U5t2wEq6jcedTyM4nsTypeHOPwZN1BK7kyXHpUtFRMtfVcaWUGipi3aZ4GU7f1s5Ii/M3G2N+KyLX9CoyNawZdyLe7AV4sxdgByoIlX9MYM9L2HU7kFHUlcJye/BPK8Q/rRA7GKBh6wbqN6ylccfmHrUdC+3fS9X+vVS98SLecROdkbvpc3D5+3+tYm2oZ6NfPb0uHow7CVd0naaEGwjs+TeB3c9hXH48uUfhzToSV+rUUTXdr5RSEFtCNw94DPgYeBQoBmqAFGAi8GUgG7gWyAXOBK4xxnwkIj0Z2VMjlOXLwDf2RLxjTsCu3+Ost9v3CnbdfjDuUbPezvL6SJo1l6RZc4k0NtCwuYj6DZ8S2LUderD0IbinmOCeYipffR7fhMnOyN3UQqyEhH6JN9ljUxPqftQr2dPzfrjxZNyJuNwTAKdLRXDf6wT3vtyiS8Ui3KnTtUvFEKJT2kr1n1gSuq8BD4jILzs49ynwrDHmWuACEbkJeN0Ysxv4OqAJnXLqjiXl40rKxzfhLGe93f63CO5/BySIcSVhfFmjYr2dKyGR5EOOIPmQI4jU1VK/aS31G9YS3NuDqUsRAsVbCRRvpeLlZ0iYNA3/jDkkTp2J5Ylfd4rzCg70aA3dBZMPxO2dvWVcPlz+fMDpUhEsfZ/g/jcPdqnIOQpP2sxRVRh7KNIpbaX6TywJ3ReA2d1c8ydgNXBT9Ou/Aj+NPSw10hnLhTttBu60GSROvpBQ5TqCJa8SrvgERJx2Y560Eb/eDsCVlEzKYYtIOWwR4arKaHL3KaHSfd3fHInQuHUDjVs3YNweEqbMcFqPFUzrc3eKa2aX8NjWLEJdNMjwWMJVhSV9ek+8GcuDyz8WcLpUhMrXECp7H7BwZ8zFm7s42qUieXADVUqpOIrl//Fzge7++e8Fxrb4+gBdr7lTCuNOwJt9BN7sI7CDVYQOfExw338I1+4YdS3H3GnppC44htQFxxAqL6N+46fUb/iUcEX3o2ASDtGwcS0NG9c63SmmFeKfMafX3SmmpARZfvxWLnxlChEMNgdH6ixsXDh16OJZsiTejOXGlZgHOF0qItUbqSv/CGMsXGmF7bpUeL3eTqcElVJqKIslodsB3AB8r4trbsBZW9fkEKAHwwxKOSxvGr6xS/COOR67YR+hspUE9v0Hu7YUjMtZb+caHb9cPZnZpB11AqmLlhAqLWlO7iI1Vd3eK8EA9es+pn7dx053iumz8c84BF/+xJhGPU/Nr+abyUW8E8hlTSiLIBZebOZ6DnC0bz+n5gf68i0OKGNcmIQcLHIQsbHriqnfuNZZCpAyDW/uMfzg+q9jJQxeqRillOqtWBK6PwA/N8YcCTwObADqgCRgFnA+cAzwHQBjzFzgPkBLl6iYGWNw+cfimngWvglnEKnZSnD/24T2v4UdCYDLj5WQhTEjqjRih4wxeHPH4M0dQ9oxJxPcu8tJ7jauw67vvjuF3VBP3ZqV1K1ZiSs52p1iRs+7U+R5A5xh7eKMxF2tjnvcw7fLjDEWxpeF5ctCRLAb9tOw5SEapGWXikO0S4VSatiIpbCwAX4HXIFTnqTdJcD9IvKt6PUvAVOB74jI3+MTbnxpYeHhRyIBQpVFBEteI1y+GhEbaxStt2upVXeKTeuwA40x3e9Oy8A/8xASZxyCNzu3n6IcXtp1qfBl4ck+Ck/mXFwpk0fFbuz+pLtcleqbuPZyNcYsAS4FDgNSgSrgQ+AhEXmrb6EOLE3ohjc7WE2oYg3Bvf8hXLMNMKOun2yT5u4UG6LdKUIxdqfIyiEpmtx50jP7KcrhRUQg0oAdPOBs1LE8uDMPw5O1AHfaTCxv6mCHqJQaZeKa0I0kmtCNHJGGEme93d7/YAcqMJYLyzd61tu1ZIdDNG7bRP3GtT3uTtGSJ2+c01d2xiG4UzRpaSJ2CDtQgUQaMIArZbJTDiV9tvaYVUoNiAFN6Iwx/ysit8T1of1EE7qRR8QmUrud4P53CZW8jh1pxLgSsXzZcWkNNdzYgWh3io2f0rhjS4+6U7Tky59I4oxD8E+fPSDdKYaLpqlZO1jZ3J7Mk70IT9ZhuFOmajFjpVS/GOiELiIiw+I3pyZ0I5tEgoSrNxDc9xqhAx8hEsHypDk17kbhaEqkod7pTrFxLYGd22K72RgSJkwhceacfu1OMVxJuAE7WI5IxOlpnH4onpyFeNJmYvl0ClspFR9xS+iMMeNxypYcA2TQcY25SZrQqaHGDtU66+32vEykZjMYg/FmjdrispG6Guo3rqN+46cE9+7q/oaWLIuECZNJnFZI4tRZOnLXhtgRJFiBROoAsPzj8eYchTvjEFxJE0ZFJxSlVP+IS0JnjJkCvIeTyO0GJuDUpgNIxCk8LMAOEZnS16AHgiZ0o1OksZRQ2SqCe/9DpLG0xXq70TlNFq6qjJZBWduz7hQtGYNv3EQSpxeSOLVQ19y1ISJIuBY7WIHB6T/ryV6IJ+sI3CnTMO7EwQ5RKTWMxCuhexinC8QXRaSi7dSqMWY6sAL4mYg8Hoe4+50mdKObiBCp3UGw7D1C+17DjjRgLF90vV3f2mYNV6HyUuo3rKV+Y8+6U7TlHZPvdKiYVohbd8u2I5EAdqAc7CAYgzu9EE/OUbjTZjl/7kbhUgClVM/FK6HbDXxORNZEv263Vs4YcwRwr4gs7mPMA0ITOtVE7BDhqo0ES14ndGAVYoexPKkYb8ao/CUrIoRK91G/wRm560l3irY82XkkTo8md5k5o/Ln2BWRCBKsRMK1iAiuxDy8OUfjzjgUV/KkUfuPCqVU5+KV0DUCqSISjH4dANJEpLHFNX6gRERS+h52/9OETnXEDtURqviU4L6XiVRvBMB4MzHu5FGZlIhIc3eKhk1FROpqYn6GOyOreeTOkzt2VP4cu+JMzdYhwQrAxlg+PNnzcWfOx502Y9Su9VRKtRavhG4bcKKIbI9+vRm4XETebHHNScATIjIs5lo0oVPdsRvLCJZ/RHDPf7Ab9wEurIQcjGt07vIUEYL7dju7ZTcXEamqiPkZrpQ0J7mbXoh37ARN7jrg1Lw7AHYAMLhSp+HNPgp3eiFW4hj9mSk1SsUrofsnUAN8RUTCxphHgSNwerduBuYCd+BsilgSj8D7myZ0qqdEBLtuJ8HS9wmWvIKE68F4neRulE6NOdOyJTRsKaJ+UxHh8tKYn2H5k0mcNgv/tEJ84wswlu4AbUvERoJVSLgaAOPNwJtzdLQd2RRtR6bUKBKvhO4S4CHgXRFZbIw5FFgJtPxtJsBnReQ/fYx5QGhCp3pD7DDh6k2ESt4kWPYe2GFnOtaXOapLUoTKy5pH7kL798Z8v5WQSOKUmSROLyRhwhSMe3Qmyt2RcD12sBzEBuPGkzkPT/aR0XZkaYMdnlKqH8UrobNwSpaERaQqeuwE4IfAJKAY+KWIPBOHmAeEJnSqryTc4Ky32/8G4YpPEbFH9WaKJuGqyuaRu+DenTHfb7xeEifPIHFaIQkF07A8o6+FW0+IHXYKGje1I0uahCf36BbtyEbvPzCUGom0l2snNKFT8WQHqwlVfEKw5HUiVRuc4sWeNOdjFCd3kdoa6resp2FzEYFd2yHG/88xbjcJk6Y5hYynzMDyjc71i91pbkcWqsTQ1I7sSDyZhzvtyNz6c1NquBvo1l9/EpGvxvWh/UQTOtVf7EAFofLVBPe9Srh2u9PvcxTvlG0SaainYesGGjYX0Vi8FSKR2B5gWSRMnBJN7mZql4ouSKTR2VghETAW7vQ5Tr/ZtJlYCVmDHZ5Sqhe0l2snNKFTAyHSsJ9Q+ccE972KXb8HMRaWNwvLM7qTETvQSMO2TU5yt30zEg7F9gBj8OVPcpK7abNwJ2uXis60akcmYPnH4c09Gnf6HFxJEzHWsPi/bKVGvXitoTPAdcDFwAzA39m1mtAp1Z6IYDfsJXTgQye5azwAxnI6BIzyFlB2KETjjs00bC6iYetGJBiI+RneseMPdqlIy+iHKEeGpnZkTs07MK4EPFmH4844DHfqNCyf/uyUGqrildD9DPgeUAlsA6o7ugw4ThM6pbrWVAYldGAlgX2vIaFqMC4sX86o7SnbRMJhGnduc5K7LeuxGxtifoYnZ0xzrTtPZk4/RDlySCTobKywAxjASsjFk7UAd8Yc3MmTR/0/NtTQtKWsjrte28LDq3ZTGwiT7HNz8fx8vrNkKlOzR+7sR7wSuhLgD8BNIhLu4jpbRIbF1ipN6NRQIGITqdlGsOwDQiVvODXuLHc0uRvduzvFtgns3uEkd5vX97JLRTb+6YUkTivEk6NFebvijN7VI8FynCpU4EqZiid7Ae7UmbiSJuj0rBp0zxWV8MWHVhGK2ITsgzmMxzJ4XBZPXDafzxXmDWKE/SdeCV01MKGpZEkX110mIg/FHubA04RODTVih4nUbCFY+i6h/e9gRwIYl8+Zlh2lBYybNLUga+5SUV0Z8zNcqen4pznJnXfseE3uuiFiR3fOVjk7Zy0v7oxDcWce7kzPJmiPXjWwtpTVMffO16gPdb6hyu9xsea7S0bkSF1XCV0svyFeBfKB7rp0j946KEr1kbHcuNNm4k6biUy+kHD1RoL73yZU9gFICCw/VkIWxoy+URJjDL5xE/CNm0DacZ8hVLqvObkLl5f16BmR6kpqPnyHmg/fwZWUQuK0WSROK8SXP0m7VHTAGAvjTcfypgNOS7Jw5TpCB5x/CBtvBp6sI/BkHIorZQqWZ1i08VbD2F2vbSEUsbu8JhSxufv1Ldz7hbkDFNXQEMsI3UTg58DNIlLUxXW6y1WpOJNwI6GqIkL73yJU/hFiR7C0O0WzUHmpk9xtKiJUui/m+61Ev9OlYlohCRMma5eKHpJwA3awwvnHBuDyT8CTsxB32kxcSZNG/ZIBFX+pP3yOmkCnq74OXpfgpuq2zw1ARAMrLiN0IlJsjLkPeMMYUwPsBRrjFKNSqgvGnYA363C8WYdjh+oIV64lWPIG4cpPEZFR353Ck5mDZ2EOqQuPJ1xVQf3mIho2FxHcu6tH99sN9dSt/Yi6tR9hvD6nS8X0QhImTdUuFV0w7kRc0U0TIoIdqqFxx9+d4tGWC3daIZ6s+bhTp2P5x+o/PlSf1fYgmYvlupGkxwmdMeYLwF8AF5CJ0+6rIzrlqlQ/sjxJeHMW4s1Z2KI7xWtEqjYCzjSY8aQO++Tu189CKNz+e/C4hWtO7/w+d1oGqfMXkzp/cbRLRRENm4oI7N7Roy4VEgxQv+ET6jd8Ai4XCeMnkzBlOokFM3CnpffhOxrZnOLZqeB16gGKHSFSu51wxadgwLiT8GQehjvzMNwpU7U8iuqVZJ+7RyN0yb7RN8oey3d8E/Ai8CNgk4jUdnSRMabryW2lVNxY3lR8ecfgyzsGO1DeojvFjmHfnaKjZO7g8Z79u9GVnELKvIWkzFvodKmItiBrLN4Kdg/+ryoSoXHHZhp3bKaS5/Bk5ZIweTqJU2bgHTNe1911wVgujC8LfE5XCokECJatJFDyFsaAlTDGGb1rLo+irclU9y6en88D7xa32t3alscyXDI/fwCjGhpiWUNXD0wVkb3dXHejiNwcj+D6m66hUyNVc3eKva9gN+5DMLh8WRj38Nn19YunOk9C/+fsvk0EOF0qNtKweT2N2zch4dinZ6yERBIKppM4eToJk6ZhJWhC0lNOeZQ6p3sFggFcqdOd+nep07U8iuqU7nKNT9mSj4AzRGRPN9dNFJHi2MMceJrQqZGuuTtF2SpnWraxDGNcw6I7RX8mdC3ZoSCNO7bQsKmIhm0bkGAw9odE25AlTJ5O4uQZeDKz4xbfaCBiI8Eq7HB16/IoWUc407NaHkW1oHXo+p7QfQ74AvANEel0rkJ3uSo1NIkIkbri5uROgtVgDd3uFAOV0LXUqkvFtk3Y9R2uLOmWOz2ThMkzSJwyA9+4iRjXsPi/xCFD7JCzezbS4Oyv8GXgyZrfojxK8mCHqAbZlrI67n59C39u0Snikvn5XH+8doroyUP+FzgOmAP8m853ud6oCZ1SQ9vB7hTvEyp5E4nUg/E4IyGWZ7DDAwYnoWtJRAjt30vD1o00bNtIaH+Xq006Zbw+EiZNJXHyDBIKpuHyj9xfNv1BRCDSiB0sh2iTIlfSJKd7RdosXMmThsyfWaX6W7wSup5udhBN6JQaPsQOE6ne7HSnKG3qTpEw6N0pervLtb9Eamto2L6Jhq0bCRRvRcKhXj3HO3a8k9xNnoEnO1enEmMkIkioBglVOgeMC3d6i/IoiWO0PIoaseKZ0J3Y3WXAfzShU2p4kkiwdXcKOwRuP5ZvdHan6IwdDhHYuZ3GbRtp2LaJSE13DXQ65kpJdaZmJ8/AN6EAy60jTbESO4yEqpBQLRgTLY9yOO7MubhTpmH50gc7RKXiJl4JXYOIdLuK2hizTUQmxxjjoNCETqnOSbiRUOU6gvvfIlz+MSLanaIjIkLowH4atzrJXXDvzl49x7jd+CZOiY7eTcednBrnSEcHiQSwgxVIpBEDWIlj8WQfiTu9UMujqGEvLgndSKQJnVI9c7A7xeuEK9eB2M7InTdLy0u0EWmop3H7Jhq2bqJxx2YkGOjVczw5Y0ic4kzNevPG6dRsLzSXRwlVIGJjMLiSJ+PJnIcrdTqupIlYHl3TqIaPfkvojDGXisjyXj9gkGlCp1Ts7FAt4ar1BPe/Tbh8NWCD5XOmZXVxeisSiRDYU0zDto00bttEuOJAr55j+ZNILJhOwpQZJEycguUderuShwMRO7r+rsopTS2CK2k8nox5uNOd/rOWV0dG1dDVnwndsClR0hFN6JTqGwk3EKraQKj0XUIHPkTsEMbyOBsqtDF7O6GKA83r7gK7d/SsW0VbloVvfIHTb3bKDNxp2kKrt5wRvFokWAXYgGAl5OLOOBRP+mxcSZOiSwx0dFQNDf2Z0NkiMmwX02hCp1T8OBsqNhEqe59Q6XuIHQBcTimUIVjnbrDZgUanoPG2TTRu34TdUN+r57gzc0hsakc2doK2I+sDp0RKPXawytkQBBhfGp70ubjS5+BOKcBK0J3JavAMmxE6Y0w28FvgS8BXRGRZJ9d5gMuArwFTAT+wDXgG+LmIlPfkfZrQKdU/xA4RqdlKsOwDQqXvIKF6MNaw6FAxGMS2Ce7b3Tw1Gyor6dVzLF8CCQXTSZg83al5l6A/674QEbAD2MFKsAOAwbj9uNPnOJ0skguwEsfqOlI1YAZ0hM4Yc5KIvNyLZ/0XTjLnBdLpOqF7CjgL+DXwM6Aa+AzwR6AGOFJEuv1/RE3olOp/YkeI1G4ndOAjgvvfxA5VOe2dvFkYt19HOzoQrq50Ru62baRx5zaIdN63slPG4Bs30WlHNmUG7oxs/VnHgUSC2KFKCDv/SDGWF1faLDwZc3GlTMGVlK9rSVW/6VVCZ4z5XxG5pZsHPygiX2lzLOZRO2PMN4GfAP+NMzp3GZ0kdMaYo4B3gE+BudLiGzDGfA/4Oc4o3Q+6e68mdEoNLBGbSN1OwuWrCZa8jt14ADFgeTMx7mRNODpgh4IEirfRsM3pWGHX9a4dmSstw5manTwDX/4kjHvwikaPJGKHkFA1dqjW+fNrXLhSpzkbLVKn4vJP0FIpKm66Sui6+ht9I9BlQtdBMjc39vAA+ASYIyIVxpgvdXPtpOjnImmfja6Nfu5tHEqpfmSMhTt5Eu7kSfgmnIVdv4dQxRqC+14nUleMMWA86RhPqiZ3UZbHS+LUmSROnenUvCvdR8PWjTRu20iwZE+PnxOpqqD24/ep/fh9jMdLwqSpzuhdwXRcSdobtbeM5cH4srB8WYAzIm3X7aGhaj0G58+wlkpRA6GrhM4YYz4vIv/oyYOMMUcCz/cmCBF5M4bLVwMCFBpjTJukbk70877exKGUGjjGGFxJ+biS8vHln4bduJ9QxaeESl4nUrsjWvU/FeNN1+QuyhiDN3cs3tyxpB21hEhdLQ3bN9G4dSONxVuQUM/akUkoSMPmIho2F1EBePPGkTBpKr6JU/CNnYBx6Zqw3jKWC+PLwPI5u49FbOxAOY3F/4x+3aJUStoMXMmTsLxpgxixGim6mnK1cdajnSsir3T5EGOOA54GUoE/icgVvQ7ImGV0MeUaveb/AT/FWXPXtIbuFOBPQAqwWETe7+5dOuWq1NBkNx4gVPEpwf1vEqnZjIhgeVIw3gztUtEJCYcJ7N7hTM1u3UikurJXzzEeD778AhImTiFh0hTcmTmaUMdR61IpEUCwfLm4M+dqqRTVrd6uobOBC4H7gVNEZFUn150K/B1np+lvROSaPga7jG4Suuh1n8PZFDE1esjGWVv3YxF5tSfv0oROqaHPDlYRqlxLaP/bhCvXIWJjuZMw3kzdXdgJESFcXhbdNbuRwJ6d0MsNcK6kFHwTpzgJ3sQpOj0bZ06plIboTtowGDDe1IOlUpInYSXmaYKngN6vofuKiPzFGJMFPGeMOU5ENrR58DnACsAH3Cki349b1F0wxvwf8H3gbpykrgo4CbgYyOrm3q8DXweYOHFi/waqlOozy5uGL3cxvtzFTpeKyiKCpe9Eu1REwEqMdqnQRf5NjDF4snLwZOWQuuAYpx3Zjs00bt1Ew47NSKCxx8+K1NVQX7Sa+qLVAHiyc6MJ3lR8+ZOwPLqjsy+MMeD243L7m49JpJFg2fuw/3XAYFzRUimZh+JOnqylUlSHelS2xBjzv8AVOFOZu6LHLgSWAR7gVhG5MS4BdTNCF33vo8CTInJuJ+e+LSK/7u5dOkKn1PDldKlYT6j0PUIHVkW7VERbkGmXik5JJEJg706nY8XWTYQrynr/MJcL39gJ0enZqXhyxmhh434gkaDTrixcD8aA5cGdVhgtlTIZV9J4LZUySsSlDp0x5lfAqcCxwOdx1q+5gBtE5GdxirUnCd3zwGeBi0TksTbnPEBD9CNLRIJdvUsTOqVGBokEnC4Vpe8TKnsPsYNg3NEWZNqloivhqgoai7fSWLyVQPFW7BhG79qyEhLxTZjcPD2rbcn6h9hhJFR1sFQKllMqJfMwLZUywvVqytUYs1VEpjR9LSLfNsY8DKwEJgAGuF5E7unqvn5QEP28t+0JEQkZY8qAPGAasK4f41BKDRHG5cOTcQiejEOQaZcQqd5C8MBKQqXvOC21LAvLq10qOuJOyyD50PkkHzrf6Vixfy+BpgRvT3FM/WbtxgYaNq2jYdO65mf7oqN3CeMnYyVokhEPxnK3L5VSv5eG6o00rbRzJU/CnTYHd+pUrKTxzj9udB3eiNbVopOCDo5dBjwJjAeuFJE/9PC+eDoQ/Ty27YnoCF129Mue7d9XSo0oxvLgTp+FO30WMvlCIrXbCB34kOD+t4jU7cdgnGlZt9YCa8tYFr4x+fjG5JO68DinqPGuHc2jd6ED+2N6XriqgvAnq6j7ZBUY45RHmTgF38Sp+MaO1/IocdJxqZQqArufJ7DbBgRjJeBKm+6sxUua5CR5Ht3gMpJ0uYrYGNNVv5n7jTH3d3C8973EeuZfwGLgPOCxNuf+C2caeAewuZ/jUEoNccZy4U6dhjt1GgkFXyRSW0y4/GOnHErtdsQY7VLRBcvjjXaXmA44GySapmcbi7fG1rVChOC+3QT37Yb338B4vPjGT4pOz07FnakjSPFijIXxpoI3tfmY0195G6HyT5yfswhWQhbutEJcabNwJY3H5R+na/GGse7KlvSGxNr6q817l9H1Gjo/8BqwALgTuBdnl+tngPtwauGdKyLPdvcuXUOn1OgkItj1uwmVryFY8jqRhn0YY7RLRQxEhNCB0oPTs7u2I+HeT4y4klPwTXBq3yVM0PIo/a25XEqoBiINYCzA4EqeqFO1Q1hv69DF3JO1t/cZYwqAbZ2c3iEiBW2uTwT+B6fv63ScnbYlwOvAHSLycU/eqwmdUkpEsBtKCFV+QqjkTSK1xU4tMHcqxpumhYx7qGn3bKB4K407thLcv6fXte8APNl50enZKVoeZYCI2EioFglVg0Scbi2WT6dqh5DeJnTbRGRyL17Wq/sGgyZ0Sqm27MYyp0tF6TtEqjc5SYnL50zNajmUHrMbG2jcua15ejZSVdH7h7lc+MZNbN4968kdq6NGA0TsEBKqPrijVgTLl4U7fRautEKdqh1gcSlbMhJpQqeU6oodqiVcvYnwgVVOrbtwozNq4c3EuJM0qYhBuKqCxh1bnARv57aYihu35ZRHiU7PTpyCOzU9foGqLnU9VTsbd+o0LH8+VoK2jOsPmtB1QhM6pVRPiR0mUruDcNPoXcM+DGA8KRhvOsbojs2eOlgeZQuNO7YS2LszpvIobbnTM5t3zyZMKMDyaXmUgdTpVG3qdNwZTVO1+VielMEOddjThK4TmtAppXpDRLADZYSjnSrClUWADcYT7VShxYxjYQeDBHbvoLHYGcELHyjt/cOMwTsmv3n3rHdMvpZHGQQtp2oxBhOdqnWlz3J21iaNx5U4VpcxxEgTuk5oQqeUigcJNxCu2UzowEeEyt7HDtcBYHkynBE8nXqKSaS2TXmU+hjKo7RhvF584wsOdq/I0F2bg6H1VK2zdKHjqdps3YjUBU3oOqEJnVIq3kRsInU7CVesJVT6DpG6nQhguZMw3gyM1WX5T9XGwfIoW6LlUXb0rTxKUgq+/El48yfiy5+EJ0vXeg2W9lO1OAWQU6fjTp+NO7lAp2rb0ISuE5rQKaX6mx2oIFS1gVDZ+4Qr1oDYgBXtVqGtyGIl4TCBvbtoLN5CoHgrwZI9fXqelZCIb9zE5gTPmzsWY+kI0WBpP1VrY/myo1O1s3AlTRjVU7Wa0HVCEzql1ECSSIBwzVZC5asJlb6LhKoRESxvGsaTpiNFvRBpbCCwc1vzDtpIdWWfnmc8XnxjJ+AbPxHvuEn4xuRj3DqqOlg6nqqFHTKd32yexYqNHmqDQrLPzcXz8/nOkqlMzR65bf00oeuEJnRKqcHidKvYQ6iqiND+d4jUbkVEMK5ELF+m1vXqpXBl+cH1d30sjwI4NfDG5Dujd+Mm4hs3Acurm14G0wu7Urj0jamEbENIDo6meoyNx2V47Nx0zji0ACtxzIgbydOErhOa0Cmlhgo7WE24eiOhspWEyz9C7BBgsHyZ4PLr6F0viG0TLNnjrL0r7nt5FACMwZM7Fl/+RHzjJuHLn4gr0R+fgFW3ttZ4Wfyv2dRHOt+57HeFefOkl5mcXIuVOAZ3yjRcqdNw+fOxEscM604XmtB1QhM6pdRQJHaISO12QuWfECp9BztQBtKy5p2u8eoNOxwiuHc3gT07COwuJrhnZ582WDRxZ+Xgy59EQnSzhTs5NQ7Rqo5c/94Elm/ObjUy15bH2Fw+vYw7jyxGwvVIuBbsRsDpdGG8abhTpuJKm4nLn48rcQzGlzks/tGkCV0nNKFTSg11IoLduJ9wZRHB0veIVG/Aye680Zp3I2tKaSBJJOIUON5TTGC3k+T1eYoWcKVl4Mt3Ru98+ZNwp2UMi2RhOMj/y2HUhLqvK5jiibD7/I/bHRcRsANIqBY7XIcxxtmFbvmwUgrwpM7AlTwJK3Gs0+1iiO1K7yqhG1qRKqWUasUYgysxD1diHr6xJ2CH6ojUbCZUtorQgZXYjU4CYrwZGHeyJg4xMC4XvrHj8Y0dD/MXOyVSyvY7I3i7nCSvNzXwIlUV1FdVUL/uYwCspORoguckeZ6sXP3v1Eu1oZ6NTnd2nTEGXAkYVwIW2c3HxQ5h1+2hsWojInb0v49xCiCnzsCVMgVX4lhnNM89NDuR6AidjtAppYYpsSNE6ooJV3xCsPRd7Pq9gDiJnS9D25H1kYgQrixvHr0L7N7R5120AJYvAW+LETwtldJzfR2hi4VIxJmyDdWAOGtaQbAScnGlTMWdOh2XfxxW4tgBKyCuU66d0IROKTVSiAgSOECoan205t1anHZk7ujU7NAcVRhuwjVVzcldYHcx4fI+tCmLMh4P3rETDo7iaamUTsWyhu6uhTvj/v6DZVRqkUhDNIlz/hHlSpmCO3UmruQJzuYLX1bc17tqQtcJTeiUUiOVhBuddmTlHxEqfd+pyG/A8qRjPKk65Rcnkfq66Bo8J8kLle6Dvv5edbnw5uU3j+BpqZSDerbLNcLbZ65jSkpwQGJy1uUFkXCtswGD6N8ty40rqQB36gxcKQW4EsdiJeb2qSSRJnSd0IROKTUaiNjYdbsIVa4lVPoukbpip+ad24/lzRxyC7+HMzsQILB3Z/MIXrBkN0QifXuoMXhyxrRahzeaS6W8sDuVS1+f0nEdOktYfvxWTs2vHsQIHWKHnSQvVItIpHldnuUfizt1Gq6U6bj8TevyevbfUxO6TmhCp5QajexAJaGqDYQPfECofDXYYafNkid9wNYCjRZ2OERw3+6DCd7enUgoDqVSMnMOjuDlT8KdMrpKpWyt8fKbojxWbMuiNmSR7LG5YPIBriosGbCRud4QsQ+WUok0grEQsXH5spxaeanTo6VUxmK87bvHaELXCU3olFKjnUSCROp2EK4sIlS2kkh9dN2R8WB5M7TfbJxJJEKwdN/BBG/3Dux4lEpJTXeSu/GTtFTKMOOsy2tEwrXYkXpMdPOFcflxpUyOrsub6BRJ9o/RhK4jmtAppVRrdqiGSM1WQhVrCB1YhQSrnGKs7iSnqLG2JIsrESF0YL+T4PWhVEpbVlIyvrET8OaNwztmPN68cVherVk4nEik5bo8R8ZxD2pC1xFN6JRSqnPNRY2rtxAu/5BQxRqwwwiC5UmLbq7QchvxJCKEqyqiCd4OAnuKiVRV9P3BxuDJysE7Jt9J8Mbk48nM0XIpw0zqETdrYWGllFKxaVXUOG8xYoeJ1O1s7jkbqdnSdCXGm4lxa8/ZvjLG4EnPxJOeSfKcwwEI11RHp2idBC98oBelUqJFk0Nl+6n79CPnXR4P3txxTpI31knytG3Z8KUJnVJKqR4xlht3ymTcKZNJyP8sEq4nXLONcOU6Qgc+wK4vRgBj+Zz1dy4ttREP7pRU3LMOJWnWoQBEGuoP1sLbU0xo/95elUqRUKg5UWziSk7Bm5d/cCRPp2qHDZ1y1SlXpZTqMxFBghWEqzcTrlhN6MDHSKSB5s4VnnSMpZ0r+kO/lEpp0jRV2yLJ82TpVO1g0SlXpZRS/coYg/Fl4s1ZiDdnoVP7rn4P4epNhA6sIly1HsTGmZ5Nw7i1PEq8WD4fiQXT2Js1m1+783jczqQ27CLJCnGu50MurXmC/OqNvXt4y6natR1M1UaTvNFWNmUo0hE6HaFTSql+J5EgkdrthKvWEyr7gEjdLqegvpZHiYvuiu0uW7SOJXxKcN8ugvv2ECjZjcShXEoTV1JKqwTPmzdWu1v0g65G6DSh04ROKaUGnB2sjpZH+YRQeVN5FJyNFVoeJSa9aYclIoQrDhDct5vgvl0E9u0mVFYCth2foIzBk5nTKsnTqdq+0ylXpZRSQ4rlTcXKOgxP1mGIXBwtj7I5Wh7lE7BDCGh5lB749bo8QnbX09ch2/CborzmhvXGGDyZ2Xgys0maPQ8ACYcJ7t8bTfJ2E9i3i0h1Ze+CitbXCx3QqdqBogmdUkqpQdW6PMoxB8ujVG0gdGAlkZqtgAAujDdDy6O08fj2rFbTrB0JicWKbVnNCV1HjNuNb9wEfOMmNB+L1NcRLHESvODe3X2aqu1wV22rqdr86K5anartDU3olFJKDSmtyqOMP61FeZS1hMpWYtcVIwjGlRgtjzK6y2rUhno2etnT61py+ZNInDyDxMkzgDZTtSW7nana0n29nqqN1NXQsGU9DVvWNx/zZOW2SvI8Wbk6VdsDmtAppZQa0ozbjydjDp6MOSQUfKm5PEqoYjXhAx9hNzbilEdJiTY0H13lUZI9NjWh7r/nZE/f18f1aKq2ZHefulu0m6p1e6ItzA4mea7kVB2lbUMTOqWUUsNGp+VRqjYSKl9FuGpDtDwK0enZ5BH/i/+8ggMs35zd5bSrx9hcMPlAv7y/36dqw+2naq2kZHzRFmbeMfl4c8ZgJYzundKa0CmllBq2jLFwJY3HlTQe37iTkEiASO0OwpVFBA+sxK4vjl7owfJlYlwJgxtwP7hmdgmPbc0i1EUtYY8lXFVYMmAxdThVW1keLZvS96lau6623VStKyUNb+5YPDlj8OaMwZM7ZlSN5GnZEi1bopRSI9bB8ihrCB1YhR2qARGM5cHypoMrcUT8wu+uDt3y47dyan71IEbYnoTDBEv3tUry+jJV2xErIbFVgufNGYM7I3vYrsnTOnSd0IROKaVGDxFBAgeI1O4gVFlEuGI1dmMpGAuwnPp37qRhm+BtrfHym6I8VmzLojZkkexxplmvKixprj831LWaqo1+2HEsgAxgXG482blOohcd0fNk52F5hn7tQ03oOqEJnVJKjW52oJJIXbHTwaJiNXb9HpwWFmA8aRhPitbAG0TxnqrtlDG407Pw5o45OKKXMwaXPym+7+kjLSyslFJKdcDypWP50vFkziVx8nnYoVoidcVEqjYRqlhNpHY74CQWlicV400ddbtoB5MxBk9GFp6MLJIKW+yqbTFVG9y/j3BFWd9eJEK4osx5zoZPmw+7klNaJXje3LG4UtOH5CiuJnRKKaVUlOVJxkqfjSd9NgmTzkHCjUTqdzplUspXE6nZDGJHE7xkZxTP0l+lA8m43fjGjsc3dnzzMTsUJFS2n1DpPoL79xIq3UeobD8SCffpXZHaGiK1NTRu23Tw/V7fwQQvujbPk5mDcQ1uoq9/CpVSSqlOGHcC7tTpuFOnkzD+c4gdIlK3i3DNVsIVqwlXrQc77Gy0cPudBG+UFzoeDJbH2y7JE9smXFFGsHQfof37nM+l+7AbG/r0LgkG2pVRweVyete22HzhyR6D5Ru4rhea0CmllFI9ZCxPcxcLxp2M2BHshr2Ea7cRLv+EcOXaaMIgYCVgedNGZKmU4cBYFp6sXDxZuTBrLuBMnUdqq1sleMH9e4nUVPXtZZGIMypYug/WHTzsTs9sM2U7BsvfP7URNaFTSqlRaEtZHXe9toWHV+2mNhAm2efm4vn5fGfJVKZmD62F4EOZsVwH6+DlHecUOm7YT7h2O5HKTwlVfEqksQQjBiz3iCqVMhwZY3CnpOFOSSNx6szm43Zjw8EEL/o5dKAU+rhxNFxZTriynIZNB7M8y5/Ueso2ZwzujKw+/5nQXa66y1UpNco8V1TCFx9aRShiE7IP/g7wWAaPy+KJy+bzucK8QYxw5HBKpZQTqdtBqGId4Yo12IFSnJ20w79Uykgm4TChA/tbjOTtI1S2DwmF4v4u4/HgyR6DNycPT+5YJ9HLysW4W4+7admSTmhCp5QabbaU1TH3zteo76KtgN/jYs13l+hIXT+xg1VONwstlTLsiG0TrqogtH9vqxE9u74u/i8zBk9mzsE1eTljyD1nuZYtUUopBXe9toVQpOsaXqGIzd2vb+HeL8wdoKhGF8ubhpU5t0WplDqnVEr1Jmcnbe02AASw3ClaKmUIMZbVXEbFP/OQ5uORuhpnBK/FlG24srxvLxMhdGA/oQP7qS9a0+3lmtAppdQo8vCq3a2mWTsSsoU/r9qtCd0AsTxJWOmFeNILSZh4dotSKVsIlX+spVKGAVdSComTU0icPL35mB0IECorIVi69+CU7YH98S+KHKV/IpRSahSpDfSsLldPr1Px17pUymnNpVIiNdsIVawhXFUEdkhLpQxxls+HL38ivvyJzcckEiFUXtp6l23pPiQY6PP7NKFTSqlRJNnnpqYHyVqyT389DBUtS6X4xp3UTakUH5Y3XUulDFHG5cIb3d3atEJVRIhUV0br5e0lWFpCqHQvkdqamJ6tf2OVUmoUuXh+Pg+8W9zltKvHMlwyP38Ao1Kx6LxUyg4ilWsJVa7BbtzfdLWzycKTouvwhihjDO60DNxpGTCtsPl4pL6u1Zq8YOk+oPMWZ5rQKaXUKPKdJVN56INdhOzOd7l6XBbXHz91AKNSfWGMhcs/Bpd/DOQuckqlBCui07RbCVWudTZaiA0IGC/Gk+pM12q5lCHL5U/CNWkqCZNa/F385c2dXq8JnVJKjSJTs5N44rL53dah05Ilw5cxBuPLxPJl4smcS8KkcxE7jN1QQrhuJ5HqjYQri4jUFWOMcTZbuJOcUTzXwLWqUvGlCZ1SSo0ynyvMY813l3D361v4c4tOEZfMz+f647VTxEhkLDeupHxcSfmQexQAEq4nUr+bcG0xkaoiwlXrsRtLmu5wEjx3CsbSqdrhQAsLa2FhpZRSqs1U7TZClZ8Sqd0OEkGnaoeGrjpF6AidUkoppTqYqj2nw6lau74Y0KnaoUYTOqWUUkp1qMdTtQ37wDS1L0vVqdpBoAmdUkoppXrMuP3NhY8Zd3IHU7VNu2p1qnYgaUKnlFJKqV7rfqp2E+HKdTpV2880oVNKKaVUXHU+VbvHKYCsU7VxpwmdUkoppfqdM1U7DXfqNJ2q7Qea0CmllFJqwPVoqraq7VSt30nydKq2HU3olFJKKTUkdDxV2xDdVbuDSNX69lO17hSMJxljeQYz9EGnCZ1SSimlhizjTux4qrZ+N5HqrYSqiojUbkfsIE0Ts8blx3iSwfKNmulaTeiUUkopNWy0mqrNOJQEznGSvEA5kYZ9ROp2EqnZRLh6C9JYAliIRDCuRIw7ecSuydOETimllFLDmjEGk5CFlZCFJ2MOcBoAdqgWu2Evkfo9RKo3E67Z3Lwmz9l44XGSPE8Sxgzv3bWa0CmllFJqRLI8yVieaBHkMUsAkEjA2XhRv5dI7TYi1ZuI1BVHd9c6nJG8ZIzLO1ihx0wTOqWUUkqNGsblw5U8EVfyRMhdBIDYEexAGXb9XiJ1xYSrNxKp2Ybd2OCcR7Bcfow7GVwJQ3LKVhM6pZRSSo1qxnLhSszDlZiHJ+swgOjmi0pnXV79bmckr7rFlK3YTnLXvC7PGtTvQRM6pZRSSqk2nM0XGVi+DDzphTDuFCDa8aJhH5H6vURqNhOu3oRdvxsQRARjXE4ZFXcyxhq4NEsTOqWUUkqpHjJuP+6UKbhTpkDeMQCIHcJuKHESvZrtzpRt7XaQcPQuaV6Xh+XtlylbTeiUUkoppfrAWB5cSeNxJY2H7AUAiNjYgQPYDfuI1O6MrsvbgoRraep8YVyJWJ5kcCX2OcnThE4ppZRSKs6MsXAl5OBKyMGTcShwurMuL1TjJHn1uwlXbyJSs6V9KRVPCsadFNO6PE3olFJKKaUGgDEG403F8qbiTpuBb+yJAEi40ZmubdhLpGZrtJTKLsAGAYxxpmu7oAmdUkoppdQgMu4E3CkFuFMKIPdoAMQOYzeWRqdstxOq3tjlMwZ3jy1gHGcZY1YYY4qNMUFjTKUx5nVjzCVd3DfDGPNXY0yZMabOGPOeMeb8gYxdKaWUUqo/GMuNyz8WT9bhJEz6PCmH/qDL6wc9oQN+BDwFZAHnAOnA0UAFsNwY86e2Nxhj5gErgRzgKGAs8Aywwhjzw4EJWymllFJqaBgKCV0CUAJ8XkQ+EpF6ESkCvgRsBb5ijDmp6WLjrBBcjhP7eSKyWUSqReQW4F/ArcaYQwb+21BKKaWUGhxDIaHbDTwkIrUtD4pIEHgx+uUpLU6dBMwF/iUi+9s8608439O1/RSrUkoppdSQM+ibIkTkvi5O10Q/tyzOckb08zsdXP9Om2uUUkoppUa8oTBC15UZ0c+vtzh2aPTz9rYXi8g+oBEYa4zJ6t/QlFJKKaWGhiGb0BljMoHPAh8Bz7c4NSb6uaKTW6uin/P6KTSllFJKqSFlyCZ0wM9xyuldKiLS4nhi9HOok/uC0c/+jk4aY75ujFlpjFlZWloan0iVUkoppQbRkEzojDFfBi4Hviwin7Y53RD97Onkdm/0c31HJ0Xk9yKyQEQW5OTk9DlWpZRSSqnBNuQSOmPMZ4AH/n97dx5uV1Xecfz7kzHMYUxQJIEyFQLhgVAGlaihUso8hUEgIJMiQstjqVIlTFpb4OGBWJAiRkESkEqIQBVNCa3IDEoAAwYIYQghjFIyQOHtH2sdOGzOyb3n5pyz7778Ps+zn8XZa6193nMXuee9a6+9N3B8RPy8QZMXcjm4ySFWz+W8dsdmZmZm1h/1q4RO0hjgBuCkiPjQDYWzGbkc3qD/ENJ97eZGxMudidLMzMysf+k3CZ2kzwNTgFPqkzlJWxYe6XVLLndscJidCm3MzMzMBrx+kdDlJ0HcCJwaET8sVI8Cvlz3ehpplm5PSesW2h4DvAtc3KlYzczMzPqb0m8sLOmzpEd2vQ6Myadd6w3n/QshiIh3JR1FujfddZK+BMwnPR1iT+DbEfFQV4I3MzMz6wdKT+iAo0i3IhkEjG3S5vb6FxHxoKRRwLnAPbnvI8BhETGpg7GamZmZ9TulJ3QRMY50i5JW+80EDmx3PGZmZmZV0y/W0JmZmZlZ3zmhMzMzM6s4J3RmZmZmFeeEzszMzKzinNCZmZmZVZwTOjMzM7OKc0JnZmZmVnFO6MzMzMwqzgmdmZmZWcU5oTMzMzOrOCd0ZmZmZhXnhM7MzMys4pzQmZmZmVWcEzozMzOzinNCZ2ZmZlZxTujMzMzMKs4JnZmZmVnFOaEzMzMzqzgndGZmZmYV54TOzMzMrOKc0JmZmZlVnBM6MzMzs4pzQmdmZmZWcU7ozMzMzCrOCZ2ZmZlZxTmhMzMzM6s4J3RmZmZmFeeEzszMzKzinNCZmZmZVZwTOjMzM7OKc0JnZmZmVnFO6MzMzMwqzgmdmZmZWcU5oTMzMzOrOCd0ZmZmZhWniCg7htJImg883eW3XRt4qcvvaZ3ncR14PKYDk8d14PkojemGEbFOo4qPdEJXBkn3RcT2Zcdh7eVxHXg8pgOTx3Xg8ZgmPuVqZmZmVnFO6MzMzMwqzgld911edgDWER7XgcdjOjB5XAcejyleQ2dmZmZWeZ6hMzMzM6s4J3RdImmMpKmS5klaLOkZSTdLOrTs2Kxv8pjeImmOpIWSZkm6WtLmZcdmPZO0tqTrJIWkcT203VTSzyS9JOlNSXdLGtulUK2XejOmklaSdIKkWyXNl/R2/r18g6Rduhyy9UIr/1YL/S7MfaZ3Lrr+wwldF0gaD1wPTAW2ANYETgY+DRxVXmTWV5JOA34NrAjsAawFHAaMAP4gaXRpwVmPJB0APALs1ou22wD3AesAOwJDgZuByZK+2ck4rfdaGNOpwGXAo8AOwBrAwcBmwP+0kjBY57Xyb7XQbxTwtY4E1U85oeswSfsCZwJHRsQVEfFKRLwZEVOAs4BnyozPWidpedKYBnBIRDwcEQsi4h7gWGB54HtlxmjNSfoycAlwDHBjD20/BvyE9Lvy4IiYFRF/joizgZuAcyRt1emYbclaGVPSH2G3RMSpEfFU/n18O7A/8C5wiaTVOhux9UaL41rfb1ngCuDeDoXWLzmh67zvADMjYmqxIiIuiIjjSojJls5gYFXgpYh4sVD3SC637m5I1oIZwJYRcXMv2n6ONJY3NRjrK0m/Q09pc3zWulbGdCbw4+LOiJgJzAJWIc3EWvlaGdd6/wCsDJzd/pD6r2XLDmAgkzSSdIrVl1QPIBExT9LzwFBJ6xa+6LfM5QslhGa9EBG/baH53+byzgZ1dxbaWElaGdOIOHYJ1W/kUksXkbVDi/9WgbTeFfgnYC/gnbYH1Y95hq6zan/lzZF0pKT78+L51yT9StKupUZnS2Mc8BppHdVWkgZJ2oE0zQ8woazArK1G5HJ2sSIiXgAWkRL7tboZlLWfpGWAjYGFfMRO1Q0UkkSaQLk2IqaVHU+3OaHrrI1zeSxwDmkaeG3SxRCDgWmSDi4pNlsKEfFrYCfSOroZwALgbmAF4CsRcUGJ4Vn7DMnlq03qX8/lel2IxTprd9Lv5R9ExCtlB2N9cizprNhpZQdSBid0nVVbWDuMdFHEtLwAdwZwKGla/zJJq5QVoPWNpANJVz6+C2xDWlP3KeABYPX8175V36Bcvt2k/q1crtSFWKxD8oVO/wI8DpxRcjjWB5KGksbwlI9qQu41dN0xL19F9Z6IeELSXcDOpMuxbyglMmuZpOHAVaRZm30iYkGuukPSc8BjwCjggJJCtPZZmMvlmtQvn8sFTeqtGiaQbkuzS92/Z6uWCcAdETG57EDK4hm6zqqdppnTpP7pXG7ShVisfcaSbn3wi+Iv/4iYDdwF7C9p5xJis/aqXdwyuEn96rmc14VYrAMknQkcCOweEX8qOx5rXb492F8DXyk5lFI5oeusP+ay2V/3NX6gbrUMy+XcJvW1/SM7Hol12oxcDi9WSBpCSuznRsTLXY3K2kLSGaTbzoyJiAfKjsf6bF/S7Waezk+GCEkB3Jbrd63bP76sIDvNCV1nTSMlaxvmG5QWbZjLmd0Lydqg9uU9tEn9+rlstu7KquOWXDa6L9lOhTZWIfkpH6dRSOYk7e7Z9WqJiHERoeIGfDY3ub1u//gSQ+0oJ3QdFBHPAlNIp2v2qK+TtBHpS+J50iOkrDpuyuWekgbVV0jaEPgr0sUStxU7WuVMI83S7Slp3ULdMaRxvrjrUdlSkfQN4OvAbg1m5g4hnb4zqxQndJ13MunxXt+X9BlJy+dHBU0CFpOufl1UaoTWkoi4E7iUNBN3g6QRklaWtBMpgV8e+G5EzCoxTGuDiHiX9LzlAK6TtLGk1SR9C9gTGB8RD5UapLVE0umkJ/jMAb4uaXL9Bvj+oFZJivDyrU7Lf9mfRfoCWA94Bfgv4LyIeGRJfa3/knQ4cBxprdwqpBsN3w9cFhG+armfkjQMeKpJ9dMRMaxBn82Bc0mncAaRHvF2YURM6lCY1oJWxlTSbN5f7tLMWQP51FxV9OXfau43kfSH2IfkU7EDkhM6MzMzs4rzKVczMzOzinNCZ2ZmZlZxTujMzMzMKs4JnZmZmVnFOaEzMzMzqzgndGZmZmYV54TOzMzMrOKc0JlZW0naS9LNkuZJekvSi5L+IOlqSSdK2qDsGHsiabykcV18v9l1Dw+f2EK/kTnWkZ2LzsyqwAmdmbWNpHOAqcCTwKeB1YCtgW8D25Iemfal0gLsvTOBcd16s3zH++F96DqSFOvINoZjZhW0bNkBmNnAIGk48E3g1og4ua7qBeBGSQ8Cj5USnJnZAOcZOjNrl1Gk3ykNH1YfEXOAW4D/7WZQZmYfBU7ozKxd3sjlTs0aRMQBEXF+7bWkiXVrx2ZL2kzSFEmvSFoo6S5Jf9PoWJLWlHShpKckLZb0gqSfStqkSfsNJF0u6dnc/mlJv5F0iqTV6+PJXXatiy0kDZN0SGHfJpLOyjH8X943Ph9re0mXSJoh6Y283SHpoD78bBt9ngB+lF/+qC6m6XldXRS20bnfsML+Ru3Xl3RVXge5KK+BPKJJHCtJOlPSzNz2pTyG27Xjc5pZ7zihM7N2uR9YAOwiabKkLXrqEBHjIkLA06T1dtcDlwFDgW2AxcBNkg6s7ydpCHA3cARwYu47BvgL4B5JIwrtt8jx7QTsl9t/AXgTuAg4uhAPwO0RobptdkRMzvU/zm0uBv4M7ABsBbxY97bjgb2Bk4F1gU1JM5TXSTqpp59NT3IcR+eXR9fFOToixgMbAwHcl/dPz/1m5753AcfV2ud9t+fj3ZRjHQ5sAjwO/ETS39XHIGkl4Dbg9Px518g/i2WBOyR9fmk/p5n1jhM6M2uLiHiR9MUewFjgUUm/l3SupB0laclHYDBwYUT8MiIWR8TjwEGkpO7SnDzUfJ+UvJ0eEb/K7R8GDgdWJyWF9a4C1gIOjIh7c/uZwKHA/KX42M9FxAURMT8f77vAw7nuSeDkiJgeEQsjYm5EnAdMAc6RtNxSvG+PIuJJYBqwvaRt6+skbQ1sCUxq0v0XETEpIhZExDPAF4HngX+W9Im6dueQErjzc7K7KL/v4cDbwJWSlmnvJzOzRpzQmVnbRMQE4FOkGZ63SbNsZwB3ArMkHb2E7gDXFo73ImkGaG1gD3hvdm4/UqJ3daH9LOA+YOfaqVdJOwDbAQ9GxGOF9guAs3k/CWvVdYXjXRQR1+f//lpETG3QZwYpee1xBrMNLs/lCYX9xwPXRMSbTfoVx2ExKRFdHjgEQNKywHG5yRWF9q8D/wl8EvhcH2M3sxY4oTOztoqI30XEXsB6pJmaa0mnNjcizdh8q0nXl3OCVVRLwkbmcntAwKMR8VaD9s/UtYN0sUb9cYrxToiI3zSJqSfPNKuQtJqkM/L6s9dq69OA2ucf3Mf3bMUU0mngwyStkuMaRBqXy5fQb06DfcVx2BxYFXg1X/BSVBwHM+sgJ3Rm1hER8WpEXBMRhwAfB36Qq86QtGqDLs2ufq3NIq1eKLdtsPA/gP1z/Xq5XKNwnHZa2GinpBWB35JOSf4Q2LS2xg04q9asA/F8QES8DUwkJV6H5t1jgSci4oEl9Gs0Fs3GYXCTcfj7XL8eZtZxTujMrC0krSGp4RWu+RTcSaR1WCsAmzVotkqTQ6+cy9dz+Vou7yhctFDcLiq0rx2nG/YHRgBTIuLifOq4LP9OWtdYO+16PEuenaM2m1fQbBye62EcTl268M2sN5zQmVm7jARuz2urPiQi3gHm5ZeLGzRZS1KjpGvzXD6Yy3uBd4Fhjd5H0sqSdpe0Vt51T+E4xfb7S9q7Ud1SqMX2pwZ1g9r4PtFjg7Su8DZgO6XHmY0Arumh2ycb7CuOw0xScjdU0grFxpI+JukLhYsozKxDnNCZWTstB+zTqCJ/sf8lMBd4tEn/sYU+6wKjSVei3gzvXSjxH8DHJY1pcIwTSev2Fuf295IulNhW0gdmBiWtQTolOaxwjFeBFevaTZL0j01ibqS2pmzrBnW7tHCcnryayxUBJG0s6WFJxeS1NiN3KTCpySnVeofUv8gJ2z6kn+lkeC9Bv5z0PdLoHnX7kW594icSmXWBEzoza7crJJ0qaSNJK0gaIml/4FZgGeDEnAwUzQOOzLM6K+SrVH9GOkV7QkQsqmv7VdK90a7KM2yDJa0j6avAecAphaTlSOAl4HpJo/LxRwA/J82ifeAqTVICuIWkT+R2+5IeYdZbNwCzgd0lfUPS2pLWk3Q+sHMLx+nJ74F3gM/k27ocQZpde65BPPNJid8ST7dm20o6VNKgnIhfDaxPuk1M/bHPJF3BfKGkY/JnHCzpMNLawbMjYnbfP56Z9VpEePPmzdtSb6RbWuwG/CvwO9LNgheRLhx4nPQFP6JJ39l5G0JKHubnvncDuzfpswbwPWAWaeZoLvBLYEyT9huQkplnc/sngAuBNRu03QL4b9LTL+YBE0jJ6GjSac7iNrrBMYYCV5Jm694CngIuyFut3+y6z1885rhe/tyPJd3zbiFp5nPvJu0uBh7o4VjT83uvmj/z3Pyzegj4YpM+K5JuTfNIHrP5pBsUH1T2/5PevH2UNkX0uATDzKyjJM0GiIhh5UYycEmaDkyOiOJNl4ttdo33n5ZhZhXhU65mZgOQpB3yPeeQtCnp5so/LTcqM+sUJ3RmZgPTv5HWJK4KnA9cFhFvlByTmXWIEzozK42kifkmtBsCG+ab0k4sOayB4o+kNYJzSWvbzmzWUNL4PA675teRT7+aWUV4DZ2ZmZlZxXmGzszMzKzinNCZmZmZVZwTOjMzM7OKc0JnZmZmVnFO6MzMzMwqzgmdmZmZWcX9P8dL/okmclPdAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8))\n",
    "plt.ylim(21,11)\n",
    "plt.xlim(5.5,15.0)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.rc('font', family='serif')\n",
    "plt.xlabel('Spectral type',fontsize=20)\n",
    "plt.ylabel('K-mag dereddened',fontsize=20)\n",
    "plt.scatter(spt,kder,s=100,color=(0/255,114/255,178/255),label='candidates',zorder=3)\n",
    "plt.scatter(spt[4],kder[4],s=250,marker='x',color=(0/255,114/255,178/255),label='NN5',zorder=3)\n",
    "plt.scatter(sptold,kmagderold,color='gray',marker='s',label='known',zorder=2)\n",
    "plt.plot(sptyng,kyng,linewidth=5,color=(213/255,94/255,0/255),label='Sanghi 2023',zorder=1)\n",
    "plt.fill_between(sptyng,kyng-0.597,kyng+0.597,alpha=0.5,color=(230/255,159/255,0/255))\n",
    "plt.legend(loc=1,fontsize=20)\n",
    "plt.savefig('phot_shortlist.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Make histogram figure."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 11.  19.  20.  29.  35.  37.  46.  48.  52.  57.  64.  66.  67.  70.\n",
      "  76.  85.  86.  87.  88. 102. 104. 107. 119. 125. 126. 135. 137. 145.\n",
      " 146. 154. 156. 162. 174. 175. 177. 186. 189. 201. 203. 210. 214. 225.\n",
      " 229. 234. 238. 261. 262. 270. 273. 274. 280. 295. 296. 304. 305. 306.\n",
      " 320. 322. 335. 351. 359. 370. 371. 382. 384. 393. 402. 406. 407. 411.\n",
      " 412. 421. 422. 437. 440. 442. 445. 451. 453. 454. 457. 462. 463. 464.\n",
      " 468. 471. 479. 482. 483. 491. 492. 493. 495. 498. 508. 510. 517. 519.\n",
      " 520. 521. 524. 529. 531. 536. 537. 538. 540. 542. 543. 555. 567. 573.\n",
      " 576. 586.]\n"
     ]
    }
   ],
   "source": [
    "data = np.loadtxt('longlist_bgsub.txt')\n",
    "idlong = data[:,0]\n",
    "ralong = data[:,1]\n",
    "declong = data[:,2]\n",
    "print(idlong)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[16.18412751 21.99474738 16.37533386 17.55331618 21.93283093 20.40551149\n",
      " 16.60693258 20.21827002 18.42315254 18.34250098 14.98069592 21.74772183\n",
      " 19.2090069  21.06013247 17.40169251 16.4510518  20.80896533 16.28465759\n",
      " 14.7822475  17.49882663 20.85817831 15.83813791 19.81991989 17.9690442\n",
      " 21.82495431 14.91746629 19.53117161 17.21609444 21.2073173  21.94440957\n",
      " 16.86974042 16.18312354 16.73024548 17.4975384  18.60424907 21.4664686\n",
      " 18.04386603 17.17996613 22.16287925 17.05271483 17.75720721 15.43387037\n",
      " 14.47395578 19.01771369 21.65530325 17.44349034 13.75716548 14.84585092\n",
      " 18.13505369 20.75692857 21.23005313 16.41870481 22.09748765 20.8434582\n",
      " 19.66924474 16.29771814 15.68959093 14.34340245 16.57033158 15.31855532\n",
      " 14.07664846 14.54943607 21.44104196 18.56754716 21.43317528 17.25272849\n",
      " 21.05914791 15.08996442 16.91184068 21.36716316 15.15839063 16.16958904\n",
      " 20.87082636 18.39174653 21.60813982 18.1591717  16.41242178 14.46074748\n",
      " 22.43655304 17.2741256  16.52721325 20.07900746 19.22550395 21.57918913\n",
      " 18.6401617  19.90417924 16.2809616  19.12627928 19.08133221 17.78853075\n",
      " 19.24336442 19.92754728 17.22281042 18.47133603 18.15333987 20.42663815\n",
      " 19.58419767 16.86103178 18.82110999 17.62677891 19.01587674 19.86578967\n",
      " 16.23367887 20.17868708 18.44320743 20.3245028  20.88647345 19.21841658\n",
      " 18.40826321 17.68754101 18.70543089 18.47207995 22.03992996 18.99548884]\n"
     ]
    }
   ],
   "source": [
    "count = 0\n",
    "kmaglong = np.zeros(len(idlong))\n",
    "for i in range(len(idlong)):\n",
    "    id = idlong[i]\n",
    "    for j in range(len(idall)):  \n",
    "        if id == idall[j]:\n",
    "            kmaglong[count]=kmagall[j]\n",
    "            count = count + 1\n",
    "print(kmaglong)\n",
    "            "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 19.  35.  70. 104. 126. 146. 154. 186. 203. 238. 274. 280. 296. 304.\n",
      " 384. 422. 464. 576.]\n"
     ]
    }
   ],
   "source": [
    "data = np.loadtxt('longlist_new_faint_objects.txt')\n",
    "idfaint = data[:]\n",
    "print(idfaint)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[21.99474738 21.93283093 21.06013247 20.85817831 21.82495431 21.2073173\n",
      " 21.94440957 21.4664686  22.16287925 21.65530325 20.75692857 21.23005313\n",
      " 22.09748765 20.8434582  21.43317528 20.87082636 21.57918913 22.03992996]\n"
     ]
    }
   ],
   "source": [
    "count = 0\n",
    "kmagfaint = np.zeros(len(idfaint))\n",
    "for i in range(len(idfaint)):\n",
    "    id = idfaint[i]\n",
    "    for j in range(len(idall)):  \n",
    "        if id == idall[j]:\n",
    "            kmagfaint[count]=kmagall[j]\n",
    "            count = count + 1\n",
    "print(kmagfaint)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "585\n",
      "585\n",
      "585\n",
      "114\n",
      "114\n",
      "18\n",
      "18\n"
     ]
    }
   ],
   "source": [
    "print(len(kmagall))\n",
    "print(len(raall))\n",
    "print(len(decall))\n",
    "print(len(idlong))\n",
    "print(len(kmaglong))\n",
    "print(len(idfaint))\n",
    "print(len(kmagfaint))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 7  4 15 15 17 15 23 27 46 46 61 69 94 69 37  5]\n",
      "[15.  15.5 16.  16.5 17.  17.5 18.  18.5 19.  19.5 20.  20.5 21.  21.5\n",
      " 22.  22.5 23. ]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x11ba40f70>]"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "all_hist,binlist = np.histogram(kmagall,bins=16,range=(15,23))\n",
    "print(all_hist)\n",
    "print(binlist)\n",
    "binlist = binlist + 0.25\n",
    "plt.scatter(binlist[0:len(binlist)-1],all_hist)\n",
    "plt.plot(binlist[0:len(binlist)-1],all_hist)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 7  4 15 15 17 15 23 27 46 46 61 69 94 69 37  5]\n",
      "[15.  15.5 16.  16.5 17.  17.5 18.  18.5 19.  19.5 20.  20.5 21.  21.5\n",
      " 22.  22.5 23. ]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x11b9ad1c0>]"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "long_hist,binlist = np.histogram(kmaglong,bins=16,range=(15,23))\n",
    "print(all_hist)\n",
    "print(binlist)\n",
    "binlist = binlist + 0.25\n",
    "plt.scatter(binlist[0:len(binlist)-1],long_hist)\n",
    "plt.plot(binlist[0:len(binlist)-1],long_hist)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 7  4 15 15 17 15 23 27 46 46 61 69 94 69 37  5]\n",
      "[15.  15.5 16.  16.5 17.  17.5 18.  18.5 19.  19.5 20.  20.5 21.  21.5\n",
      " 22.  22.5 23. ]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x11b83c5b0>]"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "long_hist,binlist = np.histogram(kmagfaint,bins=16,range=(15,23))\n",
    "print(all_hist)\n",
    "print(binlist)\n",
    "binlist = binlist + 0.25\n",
    "plt.scatter(binlist[0:len(binlist)-1],long_hist)\n",
    "plt.plot(binlist[0:len(binlist)-1],long_hist)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8))\n",
    "plt.ylim(0,100)\n",
    "plt.xlim(14.8,23)\n",
    "plt.rc('font', family='serif')\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.xlabel('K-mag',fontsize=20)\n",
    "plt.ylabel('Number (per 0.5mag bin)',fontsize=20)\n",
    "plt.scatter(binlist[0:len(binlist)-1],all_hist,s=100,color='black')\n",
    "plt.plot(binlist[0:len(binlist)-1],all_hist,linewidth=2,color='black')\n",
    "plt.plot([21,21],[0,100],linewidth=2,linestyle='dashed',color=(213/255,94/255,0/255))\n",
    "plt.hist(kmaglong,bins=16,range=(15,23),color=(0/255,114/255,178/255))\n",
    "plt.hist(kmagfaint,bins=16,range=(15,23),color=(230/255,159/255,0/255))\n",
    "plt.text(17.1,35,r'5 M$_{\\rm Jup}$ (A$_{\\rm V}$=0)',fontsize=20,rotation='vertical')\n",
    "plt.text(18.4,50,r'3 M$_{\\rm Jup}$ (A$_{\\rm V}$=0)',fontsize=20,rotation='vertical')\n",
    "plt.text(19.5,60,r'3 M$_{\\rm Jup}$ (A$_{\\rm V}$=10)',fontsize=20,rotation='vertical')\n",
    "plt.text(21.7,15,r'1 M$_{\\rm Jup}$ (A$_{\\rm V}$=0)',fontsize=20,rotation='vertical')\n",
    "plt.savefig('phot_histogram.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Spectral type comparison "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 11.  20.  64.  88. 125. 135. 145. 162. 214. 225. 262. 270. 295. 351.\n",
      " 406. 407. 445. 457. 479.]\n",
      "[0.9  1.1  1.2  6.2  3.   1.5  0.85 1.2  0.28 1.6  4.9  0.56 0.54 0.99\n",
      " 4.   0.   2.5  2.1  2.8 ]\n",
      "[ 7.75  9.    6.5   6.   11.5   6.   10.    6.    9.5   7.    7.    6.25\n",
      "  7.    6.5   8.25  9.    7.75  8.5   8.  ]\n",
      "6.2 4.9 4.0\n",
      "52.229118 52.269299 52.261741\n",
      "31.304243 31.341278 31.37141\n",
      "6.119999999999999\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = np.loadtxt('longlist_luhman.cat')\n",
    "idknown = data[:,0]\n",
    "sptold = data[:,5]\n",
    "aj = data[:,8]\n",
    "ir = data[:,9]\n",
    "plt.scatter(idknown,sptold)\n",
    "print(idknown)\n",
    "print(aj)\n",
    "print(sptold)\n",
    "print(aj[3],aj[10],aj[14])\n",
    "ra = data[:,1]\n",
    "dec = data[:,2]\n",
    "print(ra[3],ra[10],ra[14])\n",
    "print(dec[3],dec[10],dec[14])\n",
    "print(0.0017 * 3600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x11e86fb80>"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sptnew = np.array([9.0,9.0,6.0, 7.0,14.0,8.0,9.0,6.0,9.0,7.0, 8.0,6.0,8.0,6.0,14.0,9.0,8.0,8.0,14.0])\n",
    "Avnew  = np.array([0.5,4.0,4.5,19.0, 0.5,3.0,7.5,5.0,3.0,8.5,15.5,0.5,1.5,4.5, 1.5,2.5,6.5,8.5, 0.5])\n",
    "Ajnew = Avnew * 0.243\n",
    "plt.scatter(sptold,sptnew)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x11e8cf220>"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.scatter(aj,Ajnew)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "spt406 = np.array([14,8])\n",
    "av406 = np.array([1.5,14.0])\n",
    "aj406 = av406 * 0.243\n",
    "spt479 = np.array([14,7])\n",
    "av479 = np.array([0.5,15.5])\n",
    "aj479 = av479 * 0.243"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8))\n",
    "plt.ylim(4.5,14.5)\n",
    "plt.xlim(4.5,14.5)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.rc('font', family='serif')\n",
    "plt.xlabel('SpT (literature)',fontsize=20)\n",
    "plt.ylabel('SpT (WFSS)',fontsize=20)\n",
    "plt.scatter(sptold,sptnew,s=100,color='black',zorder=3)\n",
    "plt.plot([4.5,14.5],[4.5,14.5],linewidth=2,linestyle='dashed',color=(213/255,94/255,0/255),zorder=1)\n",
    "plt.fill_between([4.5,14.5],[3.5,13.5],[5.5,15.5],alpha=0.5,color=(230/255,159/255,0/255))\n",
    "plt.scatter([8.25,8.25],spt406,s=100,color=(0/255,114/255,178/255),zorder=4)\n",
    "plt.plot([8.25,8.25],spt406,linestyle='dashdot',color=(0/255,114/255,178/255))\n",
    "plt.scatter([8.0,8.0],spt479,s=100,color=(0/255,114/255,178/255),zorder=4)\n",
    "plt.plot([8.0,8.0],spt479,linestyle='dashdot',color=(0/255,114/255,178/255))\n",
    "plt.savefig('spt_comp.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8))\n",
    "plt.ylim(-0.2,6.5)\n",
    "plt.xlim(-0.2,6.5)\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.rc('font', family='serif')\n",
    "plt.xlabel(r'A$_{\\rm\\,J}$ in mag (literature)',fontsize=20)\n",
    "plt.ylabel(r'A$_{\\rm\\,J}$ in mag (WFSS)',fontsize=20)\n",
    "plt.scatter(aj,Ajnew,s=100,color='black',zorder=3)\n",
    "plt.plot([-0.2,6.5],[-0.2,6.5],linewidth=2,linestyle='dashed',color=(213/255,94/255,0/255),zorder=1)\n",
    "plt.fill_between([-0.2,6.5],[-1.2,5.5],[0.8,7.5],alpha=0.5,color=(230/255,159/255,0/255))\n",
    "plt.scatter([4.0,4.0],aj406,s=100,color=(0/255,114/255,178/255),zorder=4)\n",
    "plt.plot([4.0,4.0],aj406,linestyle='dashdot',color=(0/255,114/255,178/255))\n",
    "plt.scatter([2.8,2.8],aj479,s=100,color=(0/255,114/255,178/255),zorder=4)\n",
    "plt.plot([2.8,2.8],aj479,linestyle='dashdot',color=(0/255,114/255,178/255))\n",
    "plt.savefig('aj_comp.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## SED figure for 519"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "mag519 = np.array([20.74,18.73,16.37,14.37,13.58,12.98, 12.50])\n",
    "magots44 = np.array([16.65, 15.52, 14.61, 13.69, 13.22, 12.68, 12.10])\n",
    "wl = np.array([1.25,1.63,2.20,3.6,4.5,5.8, 8.0])\n",
    "zp = np.array([1594., 1024., 666., 281., 180., 115., 64.0])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Photometry from Vizier, various sources."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "avfit = 10.0\n",
    "ext = (wl/1.25)**(-1.61) * 0.3088 * avfit\n",
    "mag519dered = mag519 - ext"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "flux519 = 1000 * zp * 10**(mag519 / -2.5)\n",
    "flux519dered = 1000 * zp * 10**(mag519dered / -2.5)\n",
    "fluxots44 = 1000 * zp * 10**(magots44 / -2.5)\n",
    "fluxots44sc = fluxots44 / 4.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "nirissflux519 = np.array([0.017953,0.084797])\n",
    "nirisswl = np.array([1.498,1.984])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAokAAAH2CAYAAAAcSxaoAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy86wFpkAAAACXBIWXMAAAsTAAALEwEAmpwYAAB7qElEQVR4nO3dd3SU1dbH8e9JGEoMiQgoivQmFooUG6iI8or3YkWxgGChC4IgYkHEhqIUxYKAIoL1wvUqCoKKBQRRlCJKDV0QQSAkBEg77x9nEhJSSMIkz2Ty+6w1a/LU2ZMMZOeUfYy1FhERERGRjMK8DkBEREREgo+SRBERERHJQkmiiIiIiGShJFFEREREslCSKCIiIiJZKEkUERERkSxKeR1AqKlUqZKtWbOm12GIiIiIHNcvv/yyx1pbObtjShIDrGbNmixdutTrMERERESOyxizJadj6m4WERERkSyUJIqIiIhIFkoSRURERCQLJYkiIiIikoWSxBwYY/oYYzYZYw4bY34xxrT2OiYRERGRoqIkMRvGmE7AS8CzQFNgETDHGFPd08BEREREioiSxOw9ALxtrZ1krV1tre0H7AR6exyXiIiISJEolkmiMaajMWa8MWaBMeaAMcYaY6Yf55ozjTFvGWN2GGOOGGM2G2PGGWMqHHNeaaAZMO+YW8wDLg7sOxEREREJTsW1mPZjQGMgHtgOnJXbycaYOrgu41OBT4A1QEvgfuBqY8wl1tp//KdXAsKBXcfcZhdwZaDegIiIiEgwK5YticBAoD4QRd66gF/DJYj9rbXXW2uHWmuvAMYCDYBnCi1SERERkWKoWCaJ1tpvrLXrrbX2eOf6WxHbAZuBV485PBw4CHQxxpzk37cHSAFOO+bc04C/TiRuERERkeKiWCaJ+dTG/zzPWpua8YC1Ng74AYgALvTvSwR+Aa465j5X4bqsRUREREJeSUgSG/if1+VwfL3/uX6GfWOAbsaYe40xDY0xLwFnABOyu4ExpocxZqkxZunu3bsDErSIiIiIl0pCkhjtf47N4Xja/pPTdlhrPwQG4CbILAdaAddYa7dkdwNr7URrbXNrbfPKlSsHIGQREfHatm3b6NevHy1btqRfv35s27bN65BEilRxnd1c6Ky1r+EmvIiISAmzbds2GjduTHx8PElJSSxfvpx3332XFStWUK1aNa/D88S2bdsYNWoUS5Ys4YILLmDIkCEl9ntRUpSElsS0lsLoHI6n7d9f+KGIiEgwS06G1avhySfH+xPERsACkpLOJz4+nqFD3+H662HlSnf+H3/AvffCev/ApTVrYOhQSGt0XL8eXnwR/v7bbW/aBG+/Dfv3u+1t2+Czz+DgQbe9axf8+CMcOeK29++HDRsgJcVtHz4MsbFw/GmbgZWWNL/xxhv8/PPPvPHGGzRu3FitqyGuJCSJa/3P9XM4Xs//nNOYRRERCVGxsfDUU7BkidteuxbOPhvmzy9DUlISsBtIBFL8LYrr2Lz5aBK3Zw988cXRpG/jRhg79mhSuHIlPPigS/4AFi+Gu+46uv3119Chw9HzP/kELrrI3Rdg+nSoVw/27nXbr74KJ58McXFu+7nnwOdzySO4hPT00yHVP01z3Dho2vTo+33tNWjf/uj25MkunjTTp8NDDx3dnjkTRo+GUaNG+ZPmy4HLSEpKIj4+nlGjRuX5ey3FT0lIEr/xP7czxmR6v8aY8sAlQALwY1EHJiIihcta1xK3caPbPnwYGjd2yRO4BGvECFjkr11Rvz5MmwaXXgo+nw/YCrQFluLz+bjiiiiWL4cWLdz5l14K27cf3b7mGpdANmvmtq+7Dg4ccIln2vbGjVC7ttv+97/hp5/gjDPcdvv2MHs2VKrktq+8Et55B6Ki3Pbll8OYMVCunNu+6CIYMsS9D4AGDeDaayHM/9uucmW3L+P3I6Ndu462ggIsWwZz5x7dnjULXn8dlixZ4k+a7yFtJFZSUhKff16Jjz/O5QcgxZrJQ6nBoGaMuRyXCL5rre2cwzlzcbUS+1trx2fYPwZXmPsNa22vQMTTvHlzu3Tp0kDcSkRECuDll6FCBejSxSVFlSvDjTfCxInueOfOrvWuUye3fejQ0aQrzbFjEn0+H5GRkSV2TGK/fv144403SEqKxBX7+B2fz0d0dAytWlVLTxSHDIHzz4dbb/UyWskPY8wv1trm2R4rjkmiMeZ64Hr/ZhXg/4CNwAL/vj3W2sEZzj92Wb7VwAW4GorrgIszLMt3QpQkiogUrj//dN2zad2onTtDUhJ8+KHbvuACqFEDPvrIbX/2GdSqBeeck7/XSZuo8dNPP9GyZcsSPVEjp6T5119XUL58NSpWdF3cjRq51tHnnnPbV10F3bsraQxmuSWJxXV2cxOg6zH7avsfAFuA9CTRWhtjjGkOPAlcDVwD7AReAkZYa/cVdsAiIlIwn3ziukGfeMJt9+vnJoysWeO2zz336MQOgO+/hzJljm7/+98Fe91q1aoxfvz4459YAlSrVo0VK1bkmjSHhcGqVUfHQ+7f734uaT+bv/92rYyvvuq63ZOT3bGMPysJLsWyJTEYGWM6AB3q1q3bfX3GAR4iIpKrvXthxQo33s4YN+Zu3DjYssVtP/igayVM2/75Z0hMhEsu8TpyyY9Nm+DRR+GBB6B5c1i4ENq2hXnz4LLL3CSigwePjs+UopFbS2JJmLhSJKy1s6y1PaKjc6q0IyJSsqW1SfzyC/Tp45ICcBMzrrgC0hasqlsX/vUvN1YQ4NlnYetWlyCCmySiBLH4qVUL3nvPJYgAp54K999/dFLPzJlQterRiTQxMe4PgoytxFK0lCSKiEie5WUVkoQEWLAA/vGP9P7uO5cQLFvmtnfsgPffd4kfwA03wFdfHZ3Be+21bkZtRITbTpu5K6Glfn0YNcpNLAI3U/zll6FOHbc9caL7YyApyW1/9x18+mnR14gsydTdHGCauCIioerYyQulSvkoXz6S+fN/Y8qUqtx6qyvJsmyZG3v20Udw882um/GZZ2DQIGjY0LUMhYUdbRkUyc7OnW6M41VXue2bboLffoN1/qrGb77p/oC4807vYgwF6m4WEZETsncvDB8+wZ8glgW2kZzch/j4eF57bRxvvnl0IknDhq7WX9u2brtWLVe0uWFDtx0ergRRju/0048miOAKfX/++dHtd945OoMdYMAAmDSpyMIrEYrr7GYRESlES5e62acXXuhmq9asCeXKNfYXVE4CPgPWkJSUxIoV33PgwNECzmXLZl7VQyQQypVzq8+k+fbbo8sZWuvGuqbNlLYWWrWCu++Ge+5x+1JTj35GJW/07RIRET77DKZMObrdvTs8/rj7OizMjRG87LIt/lVIAHoDc/H5fLRs2VK/fKXIGQORkUe/XrDA1WcEiI+HihXdHyzgWsIrVnQTZ8D9AZS2lKLkTP+sRURKoHffhb59j25Pm+YmEaR58014662j23fcAaNH30pkZGR6ophWUHnIkCFFFLVI7tKGMZQv7ya53HGH2z582K2wk9YS+csvcMopbt1tcAnjmjWaFHMsJYkiIiHqyJGjX0+d6tYsTisnsn69W684Odltv/66mxSQ5vzz4cwzM98vraByz549admyJT179iyxy9RJ8XLGGTBhwtE1tqtUcWt2p63aM2uWGzO7apXbXr8evv766MzqkkqzmwNExbRFxEvWwoYNLrErVw4++AC6dnW15s48E/73PzfQf9Ik1+1mrSaPiKTZvt0V9e7a1U2seuwx13UdGwsnnQTz57vlIDt3Dr1/N5rdXARUTFtEilJCgptBvH272/7yS1d3bvFit92okZvtmfYL7frr4b//dQkihN4vOilcMTEx9OnTh6ioKMLCwoiKiqJPnz7ExMR4HVpAnHmmm+QSHu62Bw92E2NOOsltv/WWG6Ob9u9mwgR45RVPQi1SakkMMNVJFJHCkJDgWgFbtnS1CDdtgtq14bXXoHdv1+Lxn/+4lUpOP93raCWUzJkzh44dO5KUlOSf3e74fD58Ph8zZsygfYhPZ09JcUXg00ZWXHedG86RNqaxb19XBPyBB7yLsaDUkigiUsxY65YsS5s84vPB0KEwZ47brlnTrUCRVkg4OhruvVcJogRWTEwMHTt2JCEhIVOCCJCUlERCQgIdO3YMmRbFnISHH00QAT75xE2MSbN1K/z9t/vaWrf04EsvHT2e09jGvKxg5CXVSRQR8dDhw0fLdNx5p1ua7pVXXLfWkiWZl6bbtg0qVXLbxrhlzEQK0+jRo7Mkh8dKSkpi7NixvFIS+l8zKF366NezZh39+vBhOOuso/9WY2PdRJmXX3alpZKTYdcuSE3NvILR8uXLeffdd4NqMphaEkVEisihQ/DHH0e3b789c6J32mlHf7GAG184cuTR7YzHRIrC9OnTSUqyQE3gMuBWoA1QnbQUIikpiWnTpnkVYtApV86tDpNWficxEfr1c9UFAFaudGMge/ac608QTwJKkZSURHx8PKMy1qLymFoSRUQKydatLtHr1MltDxwIH34I//zjClT/+9+we/fR8194IfP1mlwiReHIEddKvXmze2zZcvQ5Lm4VUBUIz+bKRGALsJEDBzby4otunGzaIyqq6N5DMKtcOXMN0tNPh3HjYMqUmf5W2qbAN4BLuH/66ScvwsyWkkQRkQBZvdqt6DB0qJsV+Z//uFmSl1/uWgnvvReuvvro8mC33+51xFISHDqUOfE79nnnzsxFpMPCXEtXzZpQqtQPJCevxyWDm4G/gNOA2kAd/3NtjGnBgw9mft1KlY4mjHXqZE4gq1Y9OpO4pDn9dDfeeMOGuvzxh4+kpB/Tj6WtYBQsNLs5wDS7WaTkWL3aFeQdMQIaNHDjkm64wY0lbNYM/vrLtRo2bKg1Y6XwxMW5ZO/YBDDt67QJFWlKlYLq1V0SWKNG1ueqVd0YWIA+ffowefLkXMcl+nw+evTowdNPv8LGjaQ/YmKOfr1ly9FC7uDG89WsmXMSmbbcXijbti3zmMS0FYyKekxibrOblSQGmJJEkdCSmurGFJUt637R3XgjDB8O114La9dCu3ZuBnLbtq7bLjn5aG01kUDYvz9r4pfxee/ezOeXKeOSvewSwJo1XUtWXlvxYmJiaNSoEQkJCTmeExERwcqVK6lTp06O5yQnu+EX2SWRMTFuckdGp56acwJ5xhmh80fXtm3bGDVqFD/99BMtW7ZkyJAhRT5pRUliEVKSKFK87drlZifWqAEHD7pWlaFD3ePwYVcfbeBA120soSsmJobRo0czffp04uPjiYyMpHPnzgwaNCjXZCi/rHWtzbl1Bx+bQEVEZE38Mn596qmBTaKKok7ivn2ZWx4zJpJbt7o/1tKUKQO1amVOHNMSyVq19EdafilJLAJalk+kePrxR5f8XX65+4V92mluQklafcJhw6BNG7jiCk/DlCIUyKTIWtfdm10CmPb1wYOZrylfPmvil/G5UqWin9QUExPD2LFjmTZtWnrS3KVLFwYOHBjQpDk7SUlHWyEzJpIxMe4RF5f5/CpVsk8ga9d2x0KlFTJQlCQWIbUkigS3Tz91Mzn79nXbl1zinn/4wT1//LH7RXz++d7EJ97Kb/dqaqqb+JFTK+CWLe6PkIwqVMg5AaxZE04+WTPb88pa192e3TjIjRvdv/WMrZBly2ZOII9thSxXzrv34pXckkTNbhaRkPbuuzB3Lrzzjtv+3/9gwYKjSeKkSUfXMwY38URKruyLR1fD1QmsCdTg0KHaXH55EmXKuCQkMTHz2ZUru4TvvPOgQ4fMSWCNGioNE0jGuH+/FStCixZZjycmukQ9uyTy228hPj7z+aefnnUMZNr2aacFNnkvqiENJ0ItiQGmlkSRonfwoBunZYwrYvvEE/D7727s0ujR8P77rqWwTBnXNXXSSepykuxFRUURFxeHKxZ9J9ANV+olox2Eh2/n5ptbZmkFrF5dY+KKC2thz57sJ9Ns3Ajbt2cuDRQR4VobMyaRaV/XrHl05aS8CKb1sNXdXISUJIoUrpQUWLPG/VKOjISZM12x6j/+gPr1Yd48N57w5ZfdAH6RvEpIgJNO6oxLDK/ArSjyNTATWI+rE7gNOEJYWBgpGWu6SMg5csQNG8gpiTx2LGnVqjm3QlaufLQVMlAzxgNF3c0iUmwlJLjEr1Ej95/tokVuKbtPP3VdeU2bwsMPH13juF079xDJC2vd5KUpU9xqODAd2Ag8AUwFtmZ7XWRJKORXwpUp4+qfNmiQ9Zi1brWkY8dAxsTAl1/Cn39mPv+kk44mjZs2beLw4Xtwf3jE4AqVZx6zECzrYaslMcDUkihyYg4fdq2AzZu7GcW7drkZiS++CIMGuaRxxgyXCFap4nW0Ulzt2AHTpsHbb7uW6YgI6NgR9u8fy+zZQ0lOTszx2rTi0V7/Apfgdfiwa4XMLon8/fcEICLD2anAB8Adme4RFRVF7LH1jwqBupuLkJJEkfy77z7313q/fm4mYsWK0KsXjBzpji9dCueem78xPyLHOnLEtUBPmeImM6WmQqtWcNddcPPNrvRMsHUFSugxJgw4lcxLG27BtVwfVVRDGtTdLCKeO3Dg6KzOrl1dd03ajOP1648O9g8LczXRypc/em3zbP/7Ejk+a+HXX11i+N57rmjzmWe6IQpdu0K9epnPr1OnDjNmzDjupAIliFJQ5ctHEhe3C9gFLM7xvGAY0qD5fSIScHFx7hdzmi5d4OKLj26nDepOM3cuPP/80e2MCaJIQfz9N4wdC40buz8yJk+G//s/91nbvBmefjprgpimffv2rFy5kh49ehAVFUVYWBhRUVH06NGDlStXFtmsUwlNnTt3xpe2OHYOfD4fXbp0KaKIcqbu5gBTd7OEorT1RZcsWcIFF1yQZX3RLVvgm29cy4wx8MAD8PrrrvXQ53MFqv/809UmVJFgKSxJSTB7tms1/Pxzt15wy5auO/nWW12RahGvBduQBo1JLEJKEiXUbNu2jcaNGxMfH09SUhI+n49y5Zpy221fMnJkFBUqwIQJ0Lu3G5hdqxb89purMXbllS5JFClMv/3mEsPp092M09NOc63X3brBOed4HZ1IVsWlTqK6mwPEGNPBGDOxKGYiiRSlUaNG+RPEO4HGJCUlcfBgNJMmlWPNGndOx45uXGHNmm77vPOgfXsliFJ49u6FV191XcmNGsErr0Dr1jBrlvsD5YUXlCBK8CouQxrUkhhgakmUUNOyZUt+/nkbsAEYBLwBlKJ58wv4+eeF3gYnJUpKiquZOWUKfPKJW3KtSRPXnXz77VCpktcRihQ/mt0sIgV2wQUXsHz5cpKSWgO/A+DzGS68sKm3gUmJsXatSwynTXP1DdNKJN11l0sSRaRwKEkUkRx98AE0afI4kZHvEh+/Kn1MYmRkJEOGDPE6PAlhBw64FVCmTIHFiyE83A1hGD8e/v1vKF3a6whFQp+SRBHJVmqqG+dVtmxlli9fwQsvjOKnn36iZcuWWWY3iwRCaqqbJT9lCvz3v3DoEDRsCKNGQefOcPrpXkcoUrJoTGKAaUyihJIDB1zJGtUtlMK0cSNMneoeW7ZAdDTcdpvrTm7RQmWTRAqTxiSKSJ7Nmwfvvw+TJh1dIUUk0A4edGtwT5kC333nEsErr3RLMV5/PZQr53WEIqIkUUQy+e03WL4c4uNVfFgCy1pYuBDefhs++sh9xurWdauf3HknaASDSHBRd3OAqbtZiquUFDc5AODwYShb1tt4JHRs2+bW6X77bdiwASIj4ZZbXHfyJZeoO1nESyqmLSK5WrIEzj3XlRoBJYiSvZiYGPr06ZOp+G+fPn2IiYnJcu6hQ27YQrt2UKMGPPYYVK3qEsWdO+HNN6FVKyWIIsFM3c0iwkknwSmnuBYekexkt4xYXFwckydPZurUqcyYMYOrr27PTz+5RPD99yE2FqpXh2HD3LretWt7+x5EJH+UJIqUYPv3u3GH557rxoqpVUeyExMTQ8eOHUlISMhyzCWNp3DddQupUaMtGzaUpmxZuOkm153cpg2Eqc9KpFjSP12REmrjRmjQwM1iBiWIkrPRo0entx4e5QNuBGYB20lKeob4+O1MnAh//QXTp0PbtkoQRYoz/fMVKaHOPBNuuAEuu8zrSCTYTZ8+PUOSGAk8A+wAZgJNgReAs0hIaEr37q7OoYgUf+puDhBjTAegQ926db0ORSRXW7ceHX84YYLX0UhxEB8f7//qNuBF4AxgBvAm8CWQ4j9P7Q4ioUT/ogPEWjvLWtsjWn9CSxA7cgSuuALuuMPrSKQ4KVfuAuA74D1cC+IFwM3AF6QliACRmvkkElLUkihSgpQpA889B7VqeR2JFAf798Pw4XDo0EJgH9AdeAtIzXKuz+ejS5cuRRugiBQqtSSKlAC7drlaiAAdO0KzZt7GI8EtNdUtl1e/PrzyCtx+ezzlyjUBJpNdggguSRw4cGBRhikihUxJokgJ0KcPXHstZFPBRCSTpUvh4ovh7rvdknlLl8L06dHMnDmJiIgIfD5fpvN9Ph8RERHMmDGDOnXqeBS1iBQGJYkiJcArr8CMGRAR4XUkEqz27IGePaFlS9i8GaZOdbUzmzZ1x9u3b8/KlSvp0aNHphVXevTowcqVK2nfvr2n8YtI4Gnt5gDT2s0SLA4ccCtf9OunGoiSs5QUmDgRHn3UfWb693fjEDUHT6Rk0NrNIiXQ22/DoEHw229eRyLBatEiaNHCDUdo0gRWrIAxY5QgioijJFEkRPXrB7/8Ao0aeR2JBJu//oJu3eCSS+Dvv+GDD+Drr+Gcc7yOTESCiZJEkRBy+LBrFdq503UxK0GUjJKSYNw4txzje+/B0KGwZg106qQhCSKSlZJEkRCyZg28+y4sWOB1JBJsvvnGTUIZOBAuughWrYKRI93KOyIi2VExbZEQ0qQJxMRApUpeRyLBYvt2GDwYPvwQataE//3PlUNSy6GIHI9aEkWKueRk6NzZJQGgBFGcI0fg+efhrLPgk0/giSfgjz/guuuUIIpI3qglUaSYO3wYtm6Fbdu8jkSCxdy5rpTNunUuKRw7Vksxikj+KUkUKaZSU90jMtLNTD1mIQwpgTZtggcecF3K9erB7NmgGtciUlDqbhYppu6/H26+2XU3K0Es2Q4dghEj4OyzYd48NyHlt9+UIIrIiVFLokgxVb8+lCsH4eFeRyJesRY+/RQGDHBL6XXqBC+8ANWqeR2ZiIQCJYkixYi1sHs3nHqqK5YtJdf69a41ec4c14I4fz60aeN1VCISStTdHCDGmA7GmImxsbFehyIhbMwYOPdcN1FFSqaDB+GRR9znYOFC95lYvlwJoogEnloSA8RaOwuY1bx58+5exyKhq0MH2LULzjzT60ikqFkL//mPW497+3a4805X4qZKFa8jE5FQpZZEkWJg2TL3XL8+jBoFYfqXW6L8/ju0bevGHFaq5FoQp05VgigihUu/akSC3BdfwPnnw3//63UkUtQOHHAlbRo3dl3Kr70GS5fCJZd4HZmIlATqbhYJcldeCePGwb//7XUkUlSshenT4cEH4e+/4d574dlntZqOiBQttSSKBKnZsyE2FkqVcrNYS5f2OiIpCsuXQ+vWbsxhjRqwZAlMnKgEUUSKnpJEkSC0cyfcdBMMH+51JFJU9u6Fvn2hWTNYuxbefBMWL4YWLbyOTERKKnU3iwSh0093YxGbN/c6EilsKSnw1lvw8MOwb59LFEeMgAoVvI5MREo6JYkiQWT2bLeKSps2cNllXkcjhe2nn1xSuHSp62IeP95NUhERCQZKEkWCRGqq614uWxa+/x6M8ToiKSy7d7uWwzffdGVspk+H22/Xz1xEgouSRJEgERbmWhLDw5UshKrkZJgwAYYNg/h4GDzYfR0V5XVkIiJZaeKKiMcWLXKraKSmQuXKcMopXkckhWHBAjcppV8/97xyJbzwghJEEQleShJFPDZvHsyaBfv3ex2JFIadO6FzZ7j0UjcxZcYM+PJLaNjQ68hERHKnJFHEI9a65+HD4eef1YIYapKSYPRot5Tif/4Djz4Kq1e70kYaTiAixYGSRBEPrFoFF18MW7e6hCE62uuIJJC++srNUh482LUg/v47PP00nHSS15GJiOSdkkQRDxw86NblTUz0OhIJpK1b4eab4aqr4MgRN4zg88+hbl2vIxMRyT/NbhYpQocOuTqIF1zgJi6Eh3sdkQTC4cOua/mZZ9z2U0+5VsSyZb2NS0TkRKglUaSIbNsGZ58N773ntpUghobPP4dzz4XHHoNrrnHjDh97TAmiiBR/ShJFikjFim4d3rPP9joSCYSYGLj2Wvj3v6FUKZg7181crlHD68hERAJD3c0ihezvv93ElIgI+Ogjr6ORE5WQAM89B6NGueRw1Ci4/34oXdrryEREAkstiSKF6MgRtw7znXd6HYmcKGvhv/919Q2fesqVslm7Fh58UAmiiIQmtSSKFKIyZWDgQKhXz+tI5ESsWQP9+7si2OedB99+C5dd5nVUIiKFS0miSCHYvx/+/BPOOQfuvdfraKSg4uJcq+HYsa7G4csvQ+/erptZRCTUqbs5QIwxHYwxE2NjY70ORYLAvffClVe68WtS/FgL778PZ53l1lfu0sV1LffrpwRRREoOJYkBYq2dZa3tEa2lMwSXWLz5ppusIsXLb7/B5ZfD7bdDlSqweDG89RacdprXkYmIFC0liSIBcugQTJ/uvq5Vy9XMk+Jj/343S7lpU7ds4htvwE8/wYUXeh2ZiIg3lCSKBMjrr7tZzCtWeB2J5EdqKkyZAvXrw/jx0KMHrFvnnlXwXERKMo2uEQmQ++93xbIbN/Y6EsmrX36B++6DH390LYZffAHnn+91VCIiwUEtiSInIDkZHn0U9u51rU6tW3sdkeTFP/9Ar14uqd+4Ed5+G374QQmiiEhGShJFTsDy5TB6tFu/V4JfSgpMmOC6lidPdq2/69ZB164Qpv8NRUQyUXezyAlo3tyVRtF6vcFv8WLo2xeWLXOFsF95Bc491+uoRESCl/52Fskna93qG1984baVIAa3XbugWze4+GK3jvYHH8A33yhBFBE5HiWJIvkUFwcLF8KiRV5HIrlJToaXXnJdy++9Bw895JbX69QJjPE6OhGR4KfuZpE8stY9oqJckliunNcRSU6+/datjrJqFbRr55bTa9DA66hERIoXtSSK5NGwYXDPPW7yQ0SEWqOC0fbtcNtt0KaNa/H9+GM3LEAJoohI/ilJFMkDa8Hncw8lh8EnMRGef96ttfzxxzB8OPzxB1x/vX5eIiIFpe5mkeOIi4Py5V3iYa2SjmAzd66bSLRuHVx7LYwdC7Vrex2ViEjxp5ZEkVy8/rqbBfvnn25bCWLw2LwZbrgBrr7aLa33+efwySdKEEVEAkVJokguLrwQrroKTj3V60gkzaFD8OST0LAhzJsHzz7rJqhcc43XkYmIhBZ1N4tkIyYG6tSBpk3dyhziPWth1iwYMAA2bYJbboEXX4Rq1byOTEQkNKklUeQYX37pZsPOmuV1JJJm/Xr417/guutc6aGvv4YPP1SCKCJSmJQkihyjdWt49FFo29brSOTgQXjkETcudOFCt0728uVwxRVeRyYiEvqUJIr4LVzoxruVLQsjRrhaiOINa+E//3ElbUaOdKukrF0LDzzgyhCJiEjhU5IoAuzc6SaoPPKI15HIH3/AlVe6MYcVK8KCBfDOO3D66V5HJiJSsihJFMElIB9+CI8/7nUkJdeBAzBoEDRuDL/+Cq++CkuXQqtWXkcmIjExMfTp04eoqCjCwsKIioqiT58+xMTEeB2aFCIliVKiLVgAP//svr72WqhQwdt4glFh/3KwFqZNc5OFxo6Fbt1cYew+faCU6i+IeG7OnDk0atSIyZMnExcXh7WWuLg4Jk+eTKNGjZgzZ47XIUohMdZar2MIKc2bN7dLly71OgzJg9RUV+ImIgIWLVKh7OzMmTOHjh07kpSURFJSUvp+n8+Hz+djxowZtG/fvsD3X74c7rsPfvgBWrSAV16Bli0DELiIBERMTAyNGjUiISEhx3MiIiJYuXIlderUKcLIJFCMMb9Ya5tnd0wtiVJihYXBZ5/BzJlKELMTExNDx44dSUhIyJQgAiQlJZGQkEDHjh0L1KK4b59LDps1cxNSJk+GH39Ughjs1OVY8owePTrLv/9jJSUlMXbs2CKKSIqSWhIDTC2JwWvbtm2MGjWKb77ZS/nyt/Lhh02oXl2F9nLSp08fJk+enOsvCJ/PR48ePXjllVfydM/UVHjrLXj4Ydi713UpP/mkuvmLg8JuVQ42MTExjB49munTpxMfH09kZCSdO3dm0KBBxb7F7ODBg+zcuZPY2FgOHDhAbGwssbGx3HTTTURGRjJ37lxmzJhBbGws//3vf0lJSTnuPUuVKkV8fDxlypRh9uzZLF++nMjISMqXL5/+fPXVVwOwZ88eUlJSiIyMJCIiAlNC/0oPls9Ybi2JShIDTElicNq2bRuNGzcmPj6epKSngVuJjm7Db799SzVVZM5WVFQUcXFxxz0vIiKCb775hvDw8PTWpbT/4DZt2kRycjLh4eGsXBnG8OFhrFwZQatWlXjlFahefR8AYWFhhIWFER4eTqlSpShdujQA1toS+wskmJS0LsdgTIjTflcbYzhw4ABr1qxJT+7SEr2bbrqJ6tWrs2jRIkaPHp0lCZw3bx6NGjXi9ddfp0+fPlleY82aNTRo0IBXXnmFZ599lqioKNauXZvnGFNSUggLC6N3795MmDAh07GIiAgOHjwIQJcuXZg+fXr6+4mMjKRGjRr89ttvADz++OP8+uuvREZGpj+qVavGoEGDAPjqq684cOBAegIaGRlJhQoVOPPMM/P/jfVIMH3GlCQWISWJwal374FMnvw1ycm/AQY4FZ9vLz179mT8+PFehxeUwsLCKMj/D5deeinfffcdAA0aNGDdunWZjjdp8i9+/fUzjIGqVauyY8eOTMc7derEBx98ALhENT4+Pj2BDAsL4+677+bVV18FoFKlShhj0o+Fh4fTvXt3Hn/8cRISEmjatGmmBDQsLIyePXvSu3dv/vnnHzp06JDt8VtuuYU///yTXr16ZTqWdv8rr7ySzZs388QTT2Q6FhYWxl133UWLFi2IiYnh9ddfz3QsLCyMO+64g7POOosNGzbwn//8J9Ox8PBwbrzxRqpVq8aGDRuYP39+lvu3b9+eihUrsmnTJn799VfCw8MzndOqVSsiIyPZtm0bmzZtyvL+GjduTOnSpfn777/ZvXt3luM1a9YkLCyMAwcOkJCQQFhYGEOHDmXatGkkJyfn+HPPb6tysCqMhNhay8GDBwkLCyMiIoL4+HgWLlyYJcm79tpradGiBX/88Qd9+/bNcvyDDz7gxhtvZO7cuemtchnNnj2b9u3bM2/ePB544AGio6OJiooiOjqa6OhoHnroIWrXrs26detYsmRJluPVqlXDd0wh0rz+sRgVFUVsbGz69pEjR4iPjycuLo74+HgOHTpEixYtAPj2229ZvXp1+rG4uDhKly7N888/D8DgwYP59ttv04/Hx8dTvXr19CTykksuYdGiRZlev0WLFvz0008AtGzZkvXr12dqyWzVqhVjxowBSP//IS3BLF++PPXr16dNmzYALF++nDJlymRKUo/9vpyIYPujK7ckUXMHpUR4//2bSE7uCzQAUoFdJCWR/p+KZBUZGZnnlsSPPvqI1NRUUlJSOOWUUwBIToY2bV5k+/ZYDh9O5aqrUvj3v1OpV+/M9DGgTz75JPHx8enXpqam0qBBg/R7Dx06lMOHD6cfS0lJoaV/4KK1lttuuy3TsdTUVOrXrw+4Forzzz8/07HU1FROPvnkTO8x4/Hk5OT0rrXk5GR27NiR6f4pKSn8888/AMTFxfHNN99kuj4lJYW2bdvSokULduzYwYQJEzK9dlr8Z511FqtXr+aRbApzNm7cmGrVqvHTTz/Rs2fPLMeXLl1KxYoVmTdvHr169cpyPK016MMPP+TBBx/McvzPP//kjDPO4NVXX+XJJ5/McjythWbEiBHpv1TzIikpiddeey09SezXrx+zZs3C5/NRqlQpSpUqxemnn868efMAePjhh1myZEmm49WrV0//o23UqFFs2LAh/VipUqWoUaMG999/PwBvvvkmu3fvznS8WrVqXHfddQB89tlnJCQkUKpUqfTXqFKlCk2bNgXg119/JTU1NdPrn3zyyXkag5eYmEjv3r254YYbMiVyV111Fddffz179uyhbdu2mY6lpqbywgsvMHjwYHbs2JGllSgsLIzq1avTokULwsPDSU5O5owzzqBhw4bpSVzdunUBOP/885k1a1b6/rRHVFQUAO3atWPVqlU5xl+/fv30fyfH07lz5zwNO+nSpUumfWXKlKFMmTJUrFgxy/mXX345l19+eY73e/HFF7Psy/gH6wcffMDevXszJaGRkZHpx2+99VY2b96cnmDGxcVlSvI++eQTYmJi0ls2AW655Zb0JPHyyy/PlPAC3HvvvUyaNAlrLeeffz5ly5bN1JL5r3/9i06dOpGcnMwrr7ySKQGNjIykTp06nHnmmaSmpjJy5EgSExNzfP9wdJyn1390qSUxwNSSGBx274bXX4cHH3Rr/d500zg++WQ2KSlfpp/j8/nUkniMX3/9lQkTJtC/f39ee+01Jk6cmOt4pJxajxYudBNTVqxwS+iNHw9nn13Y0RcvqampJCYmZkogU1NT01stDh06xN69e7MkodWqVaNs2bL8888//Pnnn1mS5MaNG1OuXDm2bt3Khg0bsiTJbdu2pWzZsvz+++/88ccfWY7fdttt+Hw+Fi9ezIoVK0hJSeG+++7L8/tK+50yYcIEFi9eTHJyMsnJySQlJREdHc2UKVMA9wfADz/8kH4sOTmZatWqMcu/aHrHjh3Tr0873rhxYxYsWABA06ZNWb58eabXbtOmDfPnzwegbt26WSbUXHvttXzyyScAVKlShV27dmU6fvvttzNr1qw8/XGUUalSpYiOjuaBBx7gkUce4eDBg9x+++1Zkrg2bdrQvHlzDh8+zK+//prpWGRkZFAOrQi2Vq9ASklJISEhgbi4OMLDwznttNMA1xV84MCBTC2Z5513Htdddx0pKSnccsstmVpB4+Pjufvuuxk2bBj79u1L/0M5oyeffJJhw4axffv2PA9xOrZ1trCou7kIKUkMDt9/D5df7mYvX3PNsWMSk/D5fERGRrJixYoSPyYxISGBDz74gAkTJvDzzz9Trlw5Jk2axIUXXpjvXw47d8KQITB9OlSrBmPGwE03afZ4cVfQLsfClJZ8ZnyEhYWl/4LeuHEjhw4dypKkNmzYEICvv/6ahISETMdr1KhB69at8zTMwhjDn3/+SXR0NOXKlQvKBC9Qgmn8XLCz1hIbG5spwYyLi6NGjRrUqVOH/fv3UyGPM/XCwsLyNGnoROWWJGKt1SOAj2bNmlkpesnJ1nbrZu0zz7jt1FRrY2Iyn7N161Z733332ZYtW9r77rvPbt26tegDDTJJSUm2atWqFrBnn322HT9+vN23b1/68dmzZ9uIiAjr8/kskP7w+Xw2IiLCzp4921prbWKitS++aG358taWLm3tI49YGx/v0ZuSgOvdu3eWz8CxD5/PZ/v27et1qCesfPnyub7PtEdUVJTXoRapDRs22L59+9qoqCgbFhZmo6KibN++fe2GDRu8Dq3YCbbPGLDU5pDTeJ5UhcoD6ABMrFu3bt5/MnLCtm8/+vWtt1o7fLhnoRQLhw8ftu+9957t3r27TU1NtdZaO3nyZPv999+nbx/r66+/tuecc06m/7zOOecc+/XXX1trrf3qK2sbNnT/m7Rvb+26dUX2dqSIbNiwwUZEROT6Cy0iIiIkEoaSlBCLN4LtM6YksQgfakksOqNGWVuunLV//+22c8hxxLpf8kOGDLGVKlWygK1du7bdtWvXca/LrSWxbNl6tlWrHRasrVXL2k8/1c8glOW1Vbm4K0kJsXgj2D5juSWJWnFFio3UVPj4Y9i82W1fe60rxFyunNsO4SFBJ2Tu3LnUrVuX0aNH07p1a+bOncv69es59dRTc70u5xVXSpOUNJjDh5excOHJDBiwl99/hw4d9DMIZe3bt2flypX06NEj04orPXr0YOXKlSEzJq1OnTrMmDGDiIiILGVPfD4fERERzJgxo9hN0pDgUaw+Yzllj3qoJTHY7Nzpxrs9/LDXkQS3bdu22eHDh9u33nrLWmttQkKCffrpp+32jH3zeZB9l0h7C+ssWAszbalSddXtJiFJY/CksAXLZ4xcWhI1uznANLs5sN58E1auhJdects//wxNm0IpVfjMJDU1lXnz5jFhwgRmzZqFtZZevXrx2muvFfieWWe0DgVGAmuB/sC89POKakariIgEloppS7ESFwfly7uvN26E5cshMRFKlwZ/wX45RteuXZk+fTqVK1dmyJAh9OjRg1q1ap3QPePj4zNsVQceBz4GOgFJOZwnIiKhQmMSJagsWABVq8KPP7rtESPgu+9cgiiOtZZvv/2W2267LX1Ju3vvvZcPPviA7du3M3LkyBNOEIFMKxjAKFyP8/1kTBCzniciIqFCSaJ4buNGtzIHuK7km2+GtIL16lY+au/evYwbN46GDRvSpk0bvvjii/S1TC+77DI6depE6QBm0507d/YPqm6Faz0cBWzLdE52y3GJiEho0JjEANOYxPxJTYV69aBGDfCvpiXZOHDgAFWrViU+Pp4LL7yQXr16ccstt1AubWp3IYiJieG885pw6NB3QGXcuteHMp1TXJfjEhERJ7cxiWpJlCL366/Qp49LEMPC4J133DJuclRcXBxvvPEG999/P+Amh4waNYply5axePFiunbtWqgJIrgyDT16LALOJzz8ETImiEFXpkFERAJOSaIUCWshbQnKtWvho49gwwa3fcklcMYZ3sUWTFasWEHv3r0544wz6NWrF99//z2HDrnkrHfv3jRp0qTIYjlwAN5//zzOP/8QPXtGh3RtPBERyUrdzQGm7uasdu+Gdu2gb1+4915IToYjR+Ckk7yOLLhMnTqVbt26UbZsWTp16kSvXr244IILMB5VqB4yBF54AX76SbPKRURClbqbpcgdOXJ0MkqlSnDWWe4Z3GQUJYiwdu1aBg4cyMyZMwG45pprGDNmDH/++Sdvv/02F154oWcJ4oYNMG4cdOumBFFEpKTS3FEpFHffDV99BVu2QNmy8P77XkcUHBITE/nf//7HhAkT+Oabb/D5fFSoUIGbbrqJypUrM3DgQK9DBGDwYChTBp591utIRETEK2pJlIDYu9fVNNy7120PGgTvvusSDTnqmmuuoVOnTmzatImRI0eybds2Hn/8ca/DyuSrr+CTT+CRR+D0072ORkREvKIxiQFWUsck/vYbNG4M770Ht97qdTTBITk5mdmzZ/P2228zdepUypcvz5w5czDG0K5dO8LCgu9vtORkaNIEEhLgjz9cK7CIiIQuLcsnAWct9O4NUVEwahScdx5s3gzVq3sdmfd27NjB5MmTmTRpEtu3b+f0009n7dq1NG/ePOhnA0+cCL//DjNnKkEUESnplCRKvmzZ4gpfG+MeGSlBhC1btlCnTh1SUlJo164dL7/8Mv/+97/9K5cEt717YdgwuPxyuOEGr6MRERGvKUmUPJswAe67D9avh1q14PXXvY7Ie7t37+btt99m//79PPPMM9SoUYMxY8ZwzTXXULduXa/Dy5cRI2D/fjer2aNJ1SIiEkSUJEqOUlNh1iyoWxfOOQc6dHBJRMWKXkfmLWstCxcuZMKECcyYMYPExETatWtHamoqYWFh9O/f3+sQ8+2PP+DVV6F7dze2VEREJPhGzkvQiIuDO++E115z21WrwtChbhxiSfb8889z6aWX8vnnn9OzZ09WrVrF3Llzg3IiSl5YCw88AJGR8NRTXkcjIiLBQi2Jksn06fD11zBlCkRHw3ffwbnneh2Vt5YuXcqECRO4/fbbueKKK7jllluoXLkyt956KyeFQFXw2bNh7lwYPRoqV/Y6GhERCRZKEoUDB6B8eTcO7a+/3NrK8fGuZakIlwoOKvHx8XzwwQdMmDCBX375hYiICJo3b84VV1xB7dq1qV27ttchBkRiomtFrF/fjTcVERFJUzz7xyRgfv0VqlWDL75w2wMHwg8/uAQxlMTExNCnTx+ioqIICwsjKiqKPn36EBMTk+Vcay0XXHAB3bt358iRI7z66qvs2LGDXr16eRB54XrlFVi3DsaMgdKlvY5GRESCiYppB1hxKKa9eTPs2gUXXOBakvr3h3793OSUUDRnzhw6duxIUlISSUlJ6ft9Ph8+n4/33nuP+Ph4ZsyYwUcffYTP5+Pjjz/m1FNP5eKLL/Zs/eTCtns31KsHF14Ic+ZoRrOISEmUWzFtJYkBVhySxKZNXULw669eR1L4YmJiaNSoEQkJCcc9t27dusyZM6fYla4pqF69YPJkt1pOw4ZeRyMiIl7ILUlUd3OI2bZtG/369aNly5b069ePbdu2sXIl3H23azUEmDQJPv3U2ziLyujRozO1HmbHGMO1117L2rVrS0yCuGKF+xz07asEUUREspfvlkRjzFlAdaAScAj4G/jNWnsg8OEVP162JG7bto3GjRsTHx9PUlISpUqVpXz5crz00lruv78y8+eXvIkoUVFRxMXF5em82NjYIojIe9bCFVfAypWuMPopp3gdkYiIeOWE1242xlwB3ANciUsOj5VqjFkGzADestbuKWiwUnCjRo3yJ4ilgUUkJ39IfPxLLFnyJFu3jg+5ySh5ER8fH9DzQsHHH8O337ri2UoQRUQkJ7kmicaYG4FngPqAAf4EPgH+AvYC5YCKwFlAE6A5MMIY8w7wuLV2V6FFLlksWbLE37WaBPwCbCEpKYmff/6pRCaIAGXLluXQoUPHPS+yhHyDDh+GwYNd7csePbyORkREglmOSaIx5nugFbAaeBj4wFq7NZfzSwNtgK5AZ+BWY0wXa20JGf3mvQsuuIDly5f7E0VXrsXn89GyZUtvA/NITEwMhw8fPu55Pp+PLl26FEFE3hs7FjZtgi+/hFKqkioiIrnIbeJKFHC9tfYca+2o3BJEAGttorV2rrX2dqAWMAVoEMBY5TiGDBlCZGQkPp8PcMlPZGQkQ4YM8TiyorV27VoA6tSpw5tvvkm5cuVyPd/n8zFw4MCiCM1TO3fCM8/AddfBlVd6HY2IiAS7HJNEa22TgrYCWmv/ttYOsNa+UPDQJL+qVavGihUr6NmzJy1btqRnz56sWLGCatWqeR1akYiLi6Nnz540bNiQBQsWAHDXXXcxc+ZMIiIi0pPnND6fj4iICGbMmEGdOnW8CLlIPfKIm+H+4oteRyIiIsWBOpxCTLVq1Rg/frzXYRS5+fPnc/fdd7N161YGDx5MixYt0o+1b9+elStXMnbsWKZNm0Z8fDyRkZF06dKFgQMHlogE8eef4e234cEHoYRU+RERkROU5xI4xpiXgdettasLN6TirTgU0w41Q4YM4YUXXqBevXq8/fbbXHzxxV6HFFSshVatYMMGV/ImKsrriEREJFgEqpj2fcAqY8z3xpg7/BNVRDxXo0YNBgwYwPLly5UgZuODD2DRInj2WSWIIiKSd/lpSbwJ6Am09e/aB7wNTLLWri2U6IohtSQWvkOHDvHoo4/SrFkz7rjjDq/DCWoHD8JZZ0Hlyq7LOTzc64hERCSYBKQl0Vo701rbDqgLjAISgQeAP4wx840xtxhjfLneROQELV68mCZNmjB27Fh+//13r8MJei+8ANu3w0svKUEUEZH8yffazdbaTdbah3FL890MfA1cBrwPbDfGPGeMCf2ZAFKkDh8+zEMPPUSrVq04fPgwX331Fc8++6zXYQW1rVth1Ci45RZo3drraEREpLjJd5KYxlqbnKF18SJgB1AZGAKsNcZ8ZoxpFqA4pYT75ptvGDVqFPfeey+//fYbbdu2Pf5FJdxDD7lJK6NGeR2JiIgURwVOEgGMMZcZY94DvgOqAruBccBC4BrgR2NMpxMNUkqmxMREvv/+e8CVsVm+fDlvvPEGUZp9cVw//OAmrDz4INSo4XU0IiJSHOV54kr6BcZUALoBPTi6pvMPwOvAf6y1Sf7zWgL/BeKstQ0DGHNQ08SVwFi2bBldu3Zl7dq1bNy4kapVq3odUrGRmgotW8Jff8HatXDSSV5HJCIiwSogE1eMMa2NMdOAP4HRuJbDN4DG1trW1tr30hJEAGvtT7il+TQ+UfIsKSmJESNG0LJlS3bv3s2MGTOUIObT1Knwyy/w3HNKEEVEpODys+LKd/7n33Gthu9Ya+OPc82f/ofIcSUlJXHJJZfw888/c/vttzN+/HhOOeUUr8MqVuLi3PJ7F1wAt9/udTQiIlKc5SdJ/AC34sqCvF5grZ0ATMh3VFKiWGsxxuDz+bjxxhsZOnQoN954o9dhFUvPPuu6mf/3Pwg7oRHHIiJS0uWnTuLt+UkQRfJi9erVXHTRRXzzzTcAShBPQEwMjBkDXbq4lkQREZETobYG8URKSgovvvgiTZs2Zf369cTHH2/kghzPgw9CqVIwcqTXkYiISCjItbvZGPN4Ae6ZCPwNLLbWri5QVB4zxlwKDAaaAWcAd1lr3/Y0qBCyfv16unXrxqJFi7juuuuYMGECVapU8TqsYu2bb+Djj+Hpp0HzfEREJBCONybxCcDiytzkVXpNHWPMLOBWa+3h/IfmqUhgFfCO/yEB9MUXX/DHH38wbdo07rjjDozJz8dLjpWcDAMGuHqIDzzgdTQiIhIqjpckjijAPcOBU4GrgQ64RHNoAe7jGWvtbGA2gDHmbW+jCQ0bN25kw4YNtGvXjr59+3LLLbdw2mmneR1WSJg8GVauhI8+gnLlvI5GRERCRa5JorW2IEkiAMaYCOBX3PrOuSaJxpiOuPWfmwCNgfLAu9bazrlccybwJC4ZrQjsBP4HjLDW7ito3BJYqampvPHGGzz44INUrlyZ9evXU6pUKSWIAbJ/PwwbBpdeCh07eh2NiIiEkkKbuGKtTQDmAGfm4fTHgPtwSeJx6yoaY+oAvwB3AT8BY4GNwP3AYmNMxYJFLYG0ZcsW2rVrR58+fbj44ov57rvvKFUqP1WX5HiefBL++QfGjQP12ouISCAV9m/s/wH783DeQGA7sAHXovjNcc5/Ddel3d9aOz5tpzFmjP9ezwC9Mux/Gnj0OPdsY639Ng+xSh5s376d8847j9TUVCZMmECPHj009jDA1qyB8ePhnnugaVOvoxERkVCTr7Wb/V3I9+Ba/M4EfNmcZq21bQsckDGX45LEbLub/a2IG4DNQB1rbWqGY+Vx3c4GONVae9C/vxJQ6TgvvdXf+nns68UD9+V1dnNJX7v58OHDlC1bFoBRo0Zx8803U6tWLY+jCk3/+hcsXAjr1oF670VEpCByW7s5zy2JxphGwDygMrnPds571lkwbfzP8zImiADW2jhjzA9AO+BC4Gv//j3AnkKOq0Sz1jJt2jSGDBnCV199xbnnnsuQIUO8DitkzZkDs2fDCy8oQRQRkcKRnzGJ43AJ4nCgJuCz1oZl8wgvhDgzauB/XpfD8fX+5/oFfQFjTKQxpokxpgnue1Tdv109h/N7GGOWGmOW7t69u6AvW2z99ddfXHfddXTt2pW6detSTlNsC1VSkit1U7cu9O/vdTQiIhKq8pMkXgjMtNY+ba3daq1NKaygjiPa/xybw/G0/SefwGs0B5b5H+VwpYCW4WZTZ2GtnWitbW6tbV65cuUTeNni54MPPuCcc87hyy+/ZPTo0Xz33XfUqVPH67BC2muvufGIY8ZA6dJeRyMiIqEqPxNX4oEthRVIMPFPYNEsizxYvnw59erV4+233+ass87yOpyQt2cPPPEEXHUV/PvfXkcjIiKhLD9J4nzggsIKJB/SWgqjczietn9/4YdSMs2cOZNKlSpx2WWX8eSTTxIWFqbSNkXk8cchLg7GjlXJGxERKVz56W5+BGhojBlqvK1lstb/nNOYw3r+55zGLEoB/fPPP9x+++107NiRl19+GYDSpUsrQSwiv/0Gb7wBvXvDOed4HY2IiIS6PP92t9ZuNMa0AhYB3Y0xy8l+XKC11t4ToPiyk1ZDsZ0xJiybEjiXAAnAj4UYQ4nz6aef0qNHD/bu3ctTTz3FQw895HVIJYq1bn3m6GjX3SwiIlLY8lMC50xccewK/kdOxe8srpZiobDWxhhj5uHK3PQFxmc4PAI4CXgjrUainLh58+Zx3XXX0bhxY+bOnUvjxo29DqnE+eQTmD8fXn4ZKmo9IRERKQJ5LqZtjJkB3Ai8BUwFdgDJ2Z1rrc3XBBdjzPXA9f7NKsD/4ZbZW+Dft8daOzjD+XVwLZqnAp8Aq3HjJdvgupkvttb+k58YAiWUimn//fffnHrqqaSmpvLWW29x5513UlrTaYvckSOue7lMGVi+HHzZlbAXEREpgIAU0wauAOZaa+8NTFiZNAG6HrOvtv8BblZ1epLob01sjitJczVwDW6llZeAEdbafYUQY66MMR2ADnXr1i3qlw642NhYBg0axH//+19WrVrFGWecwb33FsaPXfLipZcgJgbmzs2aIO7cCa1awQ8/QJUq3sQnIiKhKT8TV8KA3wojCGvtE9Zak8ujZjbXbLPW3mWtPd1aW9paW8NaO8CLBNEfzyxrbY/o6JwmXRcPX331Feeddx5TpkyhZ8+eVFTfpqf++gueesqVu2nXLuvxp56CzZvds4iISCDlJ0n8ETi3sAIRb6WkpNC7d2+uuuoqIiIiWLRoESNHjqRMmTJeh1aiPfqo624ePTrrsZ07YcoUSE11z3/9VfTxiYhI6MpPkvgocLkx5tbCCka8Ex4ezsGDBxk0aBDLli3jgguCoSRmyfbrry75698f6mdT8Ompp1yCCJCSotZEEREJrPxMXHkcaAm0x00o+YWcS+CU2F9XxWniysGDB3nssce45557OPfcc0lNTSUsLD9/N0hhsRYuvRTWroX1613pm4x27oTateHw4aP7ypWDjRs1NlFERPIuUBNXnsjw9aX+R3YsUGKTxOLihx9+oFu3bmzYsIEaNWpw7rnnKkEMIh99BAsXuuLZ2Q1zzdiKmCatNfHVV4smRhERCW35aUm8LK83tdZ+V+CIirlgb0k8dOgQw4YNY8yYMdSoUYMpU6Zw+eWXex2WZHDoEJx1FlSoAL/8AuHhmY9n14qYRq2JIiKSH7m1JOa56cha+11eH4ELXfIjJiaGPn36EBUVRVhYGFFRUfTp04eYmJj0c8aPH8/o0aPp2bMnv/32mxLEIPTii7B1qyt9c2yCCNm3IqbR2EQREQmUPLckSt541ZI4Z84cOnbsSFJSEklJSen7fT4fpUqV4qWXXqJ79+4cPnyYJUuWcNlleW4YliK0fTs0aADt28OMGVmP59aKmEatiSIiklcFakk0xpQLwAuf8D3k+GJiYujYsSMJCQmZEkSApKQkDh06RM+ePfnjjz8oW7asEsQgNnSoaw184YXsj+fWiphGrYkiIhIIuXU3bzLG3G+MyXehPGNMY2PMJ2RYJSXUGWM6GGMmxsZmN+G7cI0ePTpLcnissLAwXnvttSKKSApi8WJ4910YNAhq5bAy+qefQmJi7vdJTHRrPYuIiJyIHLubjTFTgc64MjcfAh8BP1prD+Vwfm3cmst34krlbAM6W2sXFkLcQcuL7uaoqCji4uLydJ4XSawcX2oqXHih625etw4iI72OSERESoIClcCx1nY1xrwCPAP08D9SjDGrcesk7wPKAhWBBkAlwAB/4wpvj7XWHgnkG5HsxcfHB/Q8KXrTp8PPP8PUqUoQRUQkOORaJ9Fa+zPQzhhTD7gHaAs0Ac475tTdwH+BmcBMa23ufZ8SUJGRkXlqSYxU9hGU4uPdWMSWLaFzZ6+jERERcfJUTNtaux4YCmCMiQCq4loQDwF/W2t3FlqEclydO3dm8uTJuY5L9Pl8dOnSpQijkrwaOdLNWp45E1TPXEREgoVK4ASYF2MSY2JiaNSoEQkJCTmeExERwcqVK6lTp04RRibHs2kTNGwIHTu6LmcREZGiFJBi2hK86tSpw4wZM4iIiMDn82U65vP5iIiIYMaMGUoQg9CQIa5g9nPPeR2JiIhIZkoSQ0T79u1ZuXIlPXr0yLTiSo8ePVi5ciXt27f3OkQ5xnffuYLZDz0EZ57pdTQiIiKZqbs5wIJ97WYJDikp0KwZ7NsHq1dDRITXEYmISElUoBI4IlJ43noLVqyADz5QgigiIsFJ3c0B4uWKK1K8xMbCo49Cq1Zwyy1eRyMiIpI9JYkBYq2dZa3tER0d7XUoEuSeegr27IFx48AYr6MRERHJnpJEkSK0fj28/DLcdZcbkygiIhKs8pwkGmPuyMM5pYwxY08sJJHQNWgQlC0LzzzjdSQiIiK5y09L4jRjzGRjTNnsDhpjagGLgP4BiUwkxMybB7NmufGIVap4HY2IiEju8pMkfgfcDfxsjDk74wFjzC3Ar0BzYFzAohMJEcnJMHAg1KkDAwZ4HY2IiMjx5SdJvAJ4CmgI/GSMuccYU8YYMxF4H0gGOlhrBxVCnCLF2oQJ8Mcf8OKLUKaM19GIiIgcX76LaRtj2gDTgSrAP0BFYAFwu7V2R8AjLGZUTFuO9c8/UK8eNG0KX32lGc0iIhI8Arp2s7X2G2A8YIBKwB6UIIrk6IknXG1ElbwREZHiJF9JojHmJGPMu8AzwA7gA6Ay8Isxpl0hxCdSrP3+O7z+OvTsCeed53U0IiIieZefEjhNgWXAbcBcoIm19nbgduAkYLYxZpQxJrxQIhUpZqx1k1XKl4cnn/Q6GhERkfzJT0viYqAm8JC19hpr7R4Aa+0HwPnAcmAw8EOAYxQplj77DL780nU3V6rkdTQiIiL5k58kcSfQ2lr7wrEHrLUbgIuAl4EWAYpNpNhKTIQHHoCzzoI+fbyORkREJP9K5ePcptba/TkdtNYmAQOMMV+dcFTFkDGmA9Chbt26XociQeDll2HDBpg9G3w+r6MRERHJv3yXwJHcqQSO/P23K3nTqhV8/rnX0YiIiOQsoCVwRCR3jz0GCQkwZozXkYiIiBRcnrubjTEb83iqtdbWKWA8IsXasmUweTLcfz80aOB1NCIiIgWXnzGJYUB2fdMnA9H+r3cASScYk0ixZK1bl7liRXj8ca+jEREROTF5ThKttTVzOmaMqYub2XwS8H8nHpZI8TNzJnz/vSueXaGC19GIiIicmICMSfSXwLkRqAoMD8Q9RYqTQ4dg8GC3qsq993odjYiIyIkL2MQVa+1h4EvciiwiJcqYMbBli1ufuVR+BnGIiIgEqUDPbk4GqgT4niJBbccOGDkSbrgBrrjC62hEREQCI2BJojGmEnADsC1Q9xQpDh5+GJKS4MUXvY5EREQkcPJTAien+ZqlgGrAdbhZzg8HIC6RYmHJEnjnHRg6FGrX9joaERGRwMnP6KknjnP8APC0tXZUwcMRKT7SSt5UqQKPPOJ1NCIiIoGVnySxTQ77U4F9wBprbfKJhyRSPLz3Hvz4I7z1FpQv73U0IiIigZWfOonfFWYgIsXJwYPw0EPQrBl07ep1NCIiIoGnYh0BYozpAHSoW7eu16FIEXj+efjzT/jwQwjTCugiIhKCjLXZrbQHxpjqBb2ptXZrgSMq5po3b26XLl3qdRhSiLZsgbPOguuvh/ff9zoaERGRgjPG/GKtbZ7dsdxaEjeT/VrNx2OPc1+RYm3IEDDGtSaKiIiEqtySuXcoWJIoErIWLICPPoLhw6F6gdvaRUREgl+OSaK1tlsRxiES9FJS4P774cwzXWuiiIhIKFO3sEgevf02LFsG774LERFeRyMiIlK4cp2XaYy50xjTqKiCEQlWBw64gtkXXwy33eZ1NCIiIoXveMU73gauz7jDGNPVGDO/sAISCUbPPAN//w3jxrlJKyIiIqGuIBXeagKXBTgOkaC1YQOMHeuKZrdo4XU0IiIiRUNlgEWOY/BgKFMGRo70OhIREZGioyRRJBdffQWffOLGI55+utfRiIiIFB0liSI5SE6GAQOgVi0YONDraERERIpWXkrgqKC2lEgTJ8Lvv8PMmVC2rNfRiIiIFK0c124GMMakkv8k0VprS2z9Ra3dHBr27YN69eC882D+fM1oFhGR0FTQtZvTr8/v6+XzfJGgM2KESxRV8kZEREqqXJNEa63GLEqJs3o1vPIKdO8OjRt7HY2IiIg3lASKHOOBByAyEp56yutIREREvFNixw6KZGf2bPjiCxg9GipX9joaERER76glMUCMMR2MMRNjY2O9DkUKKDHRlbqpXx/uu8/raERERLylJDFArLWzrLU9oqOjvQ5FCujVV2HdOhgzBkqX9joaERERbylJFAF273Yzmv/v/+Caa7yORkRExHtKEkWAYcMgPt61IqrkjYiIiJJEEVauhEmToG9fOPtsr6MREREJDkoSpUSz1q3PfPLJMHy419GIiIgED5XAkRLt44/hm29c8exTTvE6GhERkeChlkQpsQ4fhsGD4ZxzoGdPr6MREREJLmpJlBJr3DjYtAm+/BJK6V+CiIhIJmpJlBJp5054+mm49lq48kqvoxEREQk+ShKlRIiJiaFPnz5ERUURFhZG9erTOXQomf79t3gdmoiISFBSkighb86cOTRq1IjJkycTFxeHtc1ITu4MvMS1157NnDlzvA5RREQk6ChJlJAWExNDx44dSUhIICkpyb93HLCL1NQRJCQk0LFjR2JiYjyMUkREJPgoSZSQNnr06AzJIcCtwCXAI0AcAElJSYwdO9aD6ERERIKXsdZ6HUNIad68uV26dKnXYYhfVFQUcXFx/q0IYA2wG2gBpGY6LzY2tugDFBER8ZAx5hdrbfPsjqnwh4S0+Pj4DFtPANWA28mYIGY9T0RERNTdLCEtMjLS/1VjYCAwCViYy3kiIiICShIlxHXu3JlSpcrgksN/gCFZzvH5fHTp0qWoQxMREQlqShIlpA0aNAhj+uHGIN4P7M9yjs/nY+DAgUUcmYiISHDTmEQJaaVL16FUqZGkpMwjLOy/JCcfPebz+fD5fMyYMYM6dep4F6SIiEgQUkuihCxroW9fgFJ8/XUDevbskb7iSlRUFD169GDlypW0b9/e61BFRESCjkrgBJhK4ASPmTOhY0d44QUYPNjraERERIJPbiVw1JIoISk2Fvr1gyZNYMAAr6MREREpfjQmMUCMMR2ADnXr1vU6FAEefhh27YJPPoFS+pSLiIjkm1oSA8RaO8ta2yM6OtrrUEq8xYthwgTXktiihdfRiIiIFE9KEiWkJCZCjx5QtSo89ZTX0YiIiBRf6oiTkPLii7BqFXz6KZQv73U0IiIixZdaEiVkbNgATz4JN90EHTp4HY2IiEjxpiRRQoK10KsXlCkDL7/sdTQiIiLFn7qbJSRMmwZffw2vvQZnnOF1NCIiIsWfWhKl2NuzBx54AC66CHr29DoaERGR0KAkUYq9QYNc8eyJEyFMn2gREZGA0K9UKda+/hreeQeGDIFzz/U6GhERkdChJFGKrUOH3GSVunXhsce8jkZERCS0aOKKFFtPP+3K3nz1FZQr53U0IiIioUUtiVIsrVoFo0bBnXdC27ZeRyMiIhJ6lCRKsZOa6pbei46G0aO9jkZERCQ0qbtZip033oDFi2HqVKhUyetoREREQpNaEqVY2bEDhg51XcxdungdjYiISOhSkijFSv/+kJgIEyaAMV5HIyIiErrU3SzFxqxZMHMmPPOMK3sjIiIihUctiVIsxMVB376uYPbgwV5HIyIiEvrUkijFwrBhsH07fPghlC7tdTQiIiKhTy2JEvR+/hnGj3erq1x0kdfRiIiIlAxKEiWoJSe7moinnQYjR3odjYiISMmh7mYJauPGwfLlMGOGK54tIiIiRUMtiRK0Nm2C4cOhQwe48UavoxERESlZlCRKULIW+vSBsDB49VXVRBQRESlq6m6WoPThh/DFF667uVo1r6MREREpedSSKEFn3z64/35o3hzuu8/raEREREomtSRK0BkyBP75B+bOhfBwr6MREREpmdSSKEHl++9h8mQYOBCaNPE6GhERkZJLSaIEjSNHXE3EmjXhiSe8jkZERKRkU3ezBI3nnoO1a2HOHDjpJK+jERERKdnUkihBYc0aePZZuO02uPpqr6MRERERJYkBYozpYIyZGBsb63UoxU5qKvTsCRERMHas19GIiIgIKEkMGGvtLGttj2itHZdvU6a4CSsvvODWaBYRERHvKUkUT+3aBQ8+CJdeCnff7XU0IiIikkZJonhq4EA4eBDeeMMtwQewcyfUqQN//eVtbCIiIiWZkkTxzBdfwPvvw8MPw1lnHd3/1FOwebN7FhEREW8Ya63XMYSU5s2b26VLl3odRtA7eBDOPRfKlIEVK9wzuFbE2rXh8GEoVw42boQqVbyNVUREJFQZY36x1jbP7phaEsUTI0a41sKJE48miOBaD1NT3dcpKWpNFBER8YpaEgNMLYnHt3w5NG8Od90FkyYd3Z+xFTGNWhNFpDAdOXKEvXv3EhcXR0pKitfhiJyQ8PBwypcvzymnnEKZjC0wucitJVErrkiRSkmB7t2hYkUYNSrzsYytiBnPf+opePXVootRREqGI0eOsHXrVipUqEDNmjXx+XwYY7wOS6RArLUkJSVx4MABtm7dSvXq1fOcKOZE3c1SpF59FZYuhXHjoEKFo/t37nT1EhMTM5+fmOj2a6aziATa3r17qVChApUqVaJ06dJKEKVYM8ZQunRpKlWqRIUKFdi7d+8J31NJohSZbdvg0Ufdsnu33pr5WHatiGk0NlFECkNcXBxRUVFehyEScFFRUcTFxZ3wfZQkSpGwFu67zyV8r70GGf9gz6kVMY1aE0WkMKSkpODz+bwOQyTgfD5fQMbYKkmUIvHxx/Dpp/Dkk1CrVuZjubUiplFroogUBnUxSygK1OdaSaIUuthY14rYpAkMGJD1+Kef5tyKmCYxET75pDCiExERkexodrMUukcecWs0f/IJlMrmE7d9e9HHJCIiIrlTS6IUqsWL4fXXoV8/aNHC62hEREQkr5QkSqFJSoIePaBqVY0nFBEJVsYYjDHUqFGDwxlXM8igZs2aGGNITk4O2LXHmj59evr9Jk+eXLA3IwGlJFEKzYsvwqpVrjZi+fJeRyMiIrnZunUr48aNK/JrAbZt28Z9991HZGRkge8hgackUQrFhg1uJvNNN8G113odjYiI5KZChQqccsopPPfcc+zZs6fIrgW3Ushdd91FxYoV6dWrV76vl8KjJFECzlro1QtKl4aXX/Y6GhEROZ6IiAiGDRtGbGwsI0aMKLJrAV5++WXmz5/PlClTOOmkk/J9vRQeJYkScNOnw9dfw3PPwRlneB2NiIjkRd++falTpw5vvPEG69evL5JrV69ezdChQ7n//vu59NJL8xuyFDIliRJQe/bAwIFw0UXQs6fX0YiISF75fD6ee+45kpKSeOihhwr92uTkZLp06UL16tV59tlnCxKyFDLVSZSAGjzYFc+eOBHC9CeIiBRTAwbA8uVeR5G7Jk3gBOaKZKtjx45cdNFFfPzxxyxcuJBWrVoV2rVPPvkky5YtY+HChZQrV+5EQ5dCoF/jEjDz58PUqTBkCJx7rtfRiIhIQYwePRqAwYMHF9q1S5Ys4dlnn2XQoEFcdNFF+Q9SioRaEiUgDh1y3ct168Jjj3kdjYjIiQl0C11xctFFF9GxY0dmzJjBhx9+SKdOnQJ6bXJyMnfeeSf169fnKRXRDWpqSZSAeOYZV/ZmwgRQr4GISPE2cuRIfD4fDz/8MImJiQG9Nj4+nnXr1rF69WrKli2bXkDbGJM+O7p79+4YYxgwYEAg3o4UkFoS5YStWgXPPw933glt23odjYiInKi6devSp08fXnrpJcaPHx/Qa8uUKcM999yT7bW//vory5Yto1WrVjRo0EBd0R4z1lqvYwgpzZs3t0uXLvU6jCKTmgqtW8PatbBmDVSq5HVEIiJ5s3r1aho2bOh1GJ4zxlC1alW2b9+eaf/evXupU6cOxhjCwsL4559/SEpKolSpUgG5NjtPPPEEI0aMYNKkSdx7772Be5MlUF4/38aYX6y1zbM7pu5mOSETJ8KiRTBmjBJEEZFQcsopp/DII4+wb98+/vnnnyK7VoKHkkQpsB074KGHXBdzly5eRyMiIoHWv39/atasWeTXSnBQd3OAlaTu5ptvhs8+g99+c7OaRUSKE3U3SygLRHezJq5IgcyaBTNmuFnNShBFRERCj7qbJd/i46FvXzjnHLfCioiIiIQetSRKvg0bBtu3ww8/QOnSXkcjIiIihUEtiZIvS5fCyy9Dr16g8lUiIiKhS0mi5FlyMnTvDqedBiNHeh2NiIiIFCZ1N0uevfQSLF/uJqxER3sdjYiIiBQmtSRKnmzeDI8/Dh06wI03eh2NiIiIFDYliXJc1kKfPhAWBq++CsZ4HZGIiIgUNnU3y3F99BHMmQPjxkG1al5HIyIiIkVBLYmSq337oH9/aN4c7rvP62hERESkqKglUXL10EPwzz/wxRcQHu51NCIiIlJU1JIoOVqwACZNgoEDoWlTr6MRERGRoqQkUbJ15Aj06AE1a8ITT3gdjYiIiBQ1dTdLtp5/HtascRNWTjrJ62hERESkqKklUbJYswaeeQZuvRWuvtrraEREpDAZYzDGUKNGDQ4fPpztOTVr1sQYQ3JycsCuPdb06dPT7zd58uSCvZkQVLNmTWrWrOnJaytJzIYx5mFjzM/GmAPGmN3GmFnGmHO9jqsoWOvWZY6IcCVvRESkZNi6dSvjCvgf/4lcC7Bt2zbuu+8+IiMjC3wPCTwlidm7HHgNuBi4AkgGvjLGnOJlUEVhyhT47jt44QW3RrOIiIS+ChUqcMopp/Dcc8+xZ8+eIrsWwFrLXXfdRcWKFenVq1e+r5fCoyQxG9ba/7PWTrHWrrLW/gZ0ASoDl3gcWqH6+28YPBhat4a77/Y6GhERKSoREREMGzaM2NhYRowYUWTXArz88svMnz+fKVOmcFIBBsFv3rwZYwzdunVj8+bN3HrrrVSqVImyZcvSvHlzPvvss2yvO3LkCM899xznnXceERERREVF0bp1az766KN8x7B3714efvhhGjZsSLly5YiOjqZt27bMmzcv03n//e9/McZw4YUXkpSUlOnYqlWriIiI4IwzzuDvv//m22+/xRjDli1b2LJlS3pXfNp7LQpBkSQaYzoaY8YbYxb4u3itMWb6ca450xjzljFmhzHmiDFmszFmnDGmQiGEWB73vdpXCPcOGgMHwsGD8MYbbgk+EREpOfr27UudOnV44403WL9+fZFcu3r1aoYOHcr999/PpZdemt+QM9myZQstW7Zk8+bNdOnShU6dOrFq1Squu+46vvnmm0znJiYm8n//9388/PDDJCcn07dvX7p06cK6devo1KkTjzzySL5et1mzZjz33HNUrlyZXr160alTJ1avXs3VV1/NpEmT0s+98cYb6du3L0uWLOHRRx9N35+QkMAtt9zCkSNHePfddzn11FOpWbMmw4cPJzo6mujoaIYPH57+uP7660/oe5Vn1lrPH8BywAJxwGr/19NzOb8OsMt/3v+A54D5/u01QMUAx/cRsAwIP965zZo1s8XRnDnWgrXDh3sdiYhI0fjjjz+8DiEoALZq1arWWmv/85//WMDecMMNmc6pUaOGBWxSUlLArk1KSrLNmjWz9evXtwkJCdZaa4cPH24BO2nSpDzHv2nTJuv//W+feOKJTMe++OILC9j27dtn2v/ss8+m788Y165du9Lj/eGHH/L0+pdddpk1xtj3338/0/59+/bZxo0b27Jly9q//vorff/hw4dt06ZNrTHGzpkzx1prbbdu3SxgH3/88Sz3r1Gjhq1Ro0aeYskor59vYKnNKf/J6UBRPoA2QD3A4MYDHi9JnOs/p98x+8f49084Zv/TaR+gXB6X5/BaY4AdQO28vJfimCQePGhtrVrWNmhg7eHDXkcjIlI0jvdL9LLLrJ0yxX2dmOi2p01z2wcPuu0PPnDb+/e77Zkz3fbu3W7700/d9s6dbtufE9itW932l1+67ZgYt/3tt257zRq3nZan/Pab2/7pJ7e9bFkB3nAOMiZ61lp70UUXWcAuWLAgfV9eksT8Xjts2DAbFhZmFy1alL7vRJLEGjVq2OTk5CzHq1evbitWrJhpX926da0xxq5evTrL+ZMnT7aAveuuu4772suXL7eA7dixY7bH//e//1nAvvrqq5n2r1u3zkZGRtrKlSvbF154wQL20ksvzTZ+L5PEoKiTaK1Nbwc2xuR6rjGmDtAO2Ay8eszh4UAPoIsxZpC19qB//zgg1+5rYGs2rzUWuBVoY63deJzri60RI2DTJjdhpUwZr6MREREvjR49mosvvpjBgwfz448/Fsq1S5Ys4dlnn2XQoEFcdNFFJxoyAE2aNCE8m/Vjq1WrxuLFi9O34+Li2LBhA1WrVuWss87Kcv4VV1wBwLJly477mmn3jY2N5YlsVp7YvXs34LrVM6pXrx4TJkygc+fOPPjgg1SqVIn33nsv2/i9FBRJYj618T/Ps9amZjxgrY0zxvyASyIvBL72798D5GvKlTHmJaATLkFcc8JRB6nly2H0aLjnHjjB4SAiIiHl22+Pfu3zZd6OiMi8HR2debtSpczbVapk3q5WLfN27dqZtxs0yLx97rmZt5s0yeObKICLLrqIjh07MmPGDD788EM6deoU0GuTk5O58847qV+/Pk899VTA4j755JOz3V+qVClSU4+mC7GxsQCcfvrp2Z6ftn///v3Hfc1//vkHgC+//JIvv/wyx/Pi4+Oz7GvXrh1RUVEcOHCAm2++mapVqx739YpacZye0MD/vC6H42kjZusX9AWMMa8CdwG3A/uMMVX8j5Aq4JSS4pbeq1gRRo3yOhoREQkWI0eOxOfz8fDDD5OYmBjQa+Pj41m3bh2rV6+mbNmymWbtps2O7t69O8YYBgwYEIi3k0l0dDQAf/31V7bHd+7cmem8vNzrpZdeynUo2pQpUzJdZ63lzjvv5MCBA1SqVImJEyfy/fffn8jbKhTFsSUx7acWm8PxtP0nn8Br9PE/f33M/hHAE8eebIzpgevmpnr16ifwskXr1Vfh55/hvffglJCvACkiInlVt25d+vTpw0svvcT48eMDem2ZMmW45557sr32119/ZdmyZbRq1YoGDRoErCs6o/Lly1OnTh02btzI+vXrqVevXqbjaTOhzz///OPe68ILLwRgwYIF9O/fP88xvPDCC3zxxRfccccdPPTQQ7Rs2ZLbb7+dFStWULFixUznhoeH5ztRD5jcMl8vHhxn4gow0X/83hyOP+M//rAX8ReXiStbt1obGWnt1Vdbm5rqdTQiIkVPs5sdjpl8kuaff/6xJ598sq1QoYKtWLFiniau5Ofa7JzIxJWuXbtme/yyyy6zLt056plnnrGAve666zJNFtm9e7etWbNmlsk3uWndurUNCwuzb775ZrbHV65caXft2pW+vXjxYluqVClbt25de+DAAWutta+//roF7L/+9S+beswv5RYtWtgyZcqkzwDPq0BMXCmO3c1pLYU5tQOn7d9f+KEUT9bCffe57ubXXoPjzBUSEZES6JRTTuGRRx5h37596WPviuLaojB48GBatWrFJ598QuPGjRkyZAj33Xcf55xzDps3b2bIkCG0atUqT/d67733qFOnDvfccw9NmjShZ8+ePPTQQ9xxxx2cd955NGrUiI0b3dzX/fv3c9tttxEWFsYHH3xA+fLlAejVqxcdO3bk888/Z8yYMZnu37ZtW44cOcLVV1/NsGHDePrpp5k1a1ZgvyE5KI5J4lr/c05jDtPajXMas1jiffwxfPqpm9Vcq5bX0YiISLDq378/NWvWLPJrC1vp0qX58ssveeaZZwAYP348U6dOpV69erz33ns8//zzeb7XmWeeyS+//MIzzzxDeHg47777Li+//DKLFi2ievXqvPHGG5x33nkA3HPPPWzevJnnnnuOZs2aZbrP5MmTqVWrFg8//DA//fRT+v7HHnuMXr16ERMTw8iRIxk2bBgzZ84MwHfh+IxraQwexpjLgW+Ad621nbM5XgfYgCuBU8dmmOFsjCkP7MTVWzzVHi2BU2SaN29uly5dWtQvm2exsXD22XDqqW48YqniOCpVRCQAVq9eTcOGDb0OQ6RQ5PXzbYz5xVrbPLtjxa4l0VobA8wDagJ9jzk8AjgJmOZFglgcPPoo/PUXTJyoBFFERERyFhRpgjHmeuB6/2YV//NFxpi3/V/vsdYOznBJH2AR8LIxpi1uKb8LcDUU1wGPIlksXuzGIPbrBy1aeB2NiIiIBLOgSBKBJkDXY/bV9j8AtgDpSaK1NsYY0xx4ErgauAbXzfwSMMJau6+wAy5ukpJcTcSqVeHpp72ORkRERIJdUCSJ1tonyKb+4HGu2YYreB0UjDEdgA5169b1OpRsvfgirFoFn3wC/slUIiIiIjkqdmMSg5W1dpa1tkdeKrQXtZgYePJJuOkmuPZar6MRERGR4kBJYoizFnr1gtKl4eWXvY5GREREioug6G6WwjN9Onz1lVuC74wzvI5GREREigu1JIaQmJgY+vTpQ1RUFGFhYURG1qRHjziaNj1Mr15eRyciIiLFiZLEEDFnzhwaNWrE5MmTiYuLw1rLwYPDOXy4LKtXt2bu3DlehygiIiLFiJLEEBATE0PHjh1JSEggKSnJv7cNbvL3KA4fXkrHjh2JiYnxMEoREREpTpQkhoDRo0dnSA4BygJvAOsBVxQxKSmJsWPHehCdiIiIFEdKEkPA9OnTj0kSHwXqAb2Aw4BLEqdNm+ZBdCIiIlIcKUkMAfHx8cfsWQOMA+Yf5zwRERGR7ClJDBBjTAdjzMTY2Ngif+3IyMhj9rwLDMzDeSIiIiLZU5IYIF6uuNK5c2d8Pl+u5/h8Prp06VJEEYmISHGzdOlS7rrrLmrXrk25cuWIiorivPPO48EHH+TPP/9MP+/bb7/FGJOvx+bNm9Ov/89//sPVV1/Nqaeeis/no2LFipx99tl07tyZqVOnHjfOp59+Ov2+X3311XHPP3LkCOeeey7GGM4888wCfW9KKhXTDgGDBg1i6tSpx4xLzMzn8zFwYNbWRRERKdmstQwdOpRRo0ZRqlQprrrqKm6++WYSExNZtGgRL774Iq+99hpTp06lY8eO1KxZk+HDh2e6x/79+3nppZeIjo5mwIABWV7j5JNPBqBHjx5MmjSJcuXK8a9//YtatWphrWXNmjXMmjWLb7/9lq5du+YY66+//sqTTz5JZGRknodQPfLII2zZsiXP3w/JwFqrRwAfzZo1s16YPXu2jYiIsD6fzwLpD5/PZyMiIuzs2bM9iUtEJFj98ccfXocQFEaMGGEBW7NmTbtq1aosx2fMmGHLli1rw8PD7fz587O9x6ZNmyxga9SokePrLFiwwAL2zDPPtNu2bctyPDEx0c6bNy/H6w8dOmTPPvtse/HFF9suXbpYwH755Ze5vrdvvvnGGmPs66+/bgFbtWrVXM8PJXn9fANLbQ45jbqbQ0T79u1ZuXIlPXr0SF9xJSoqih49erBy5Urat2/vdYgiIhJkNm/ezFNPPYXP5+PTTz/lnHPOyXLOTTfdxNixY0lJSaF3796kpqYW6LUWLVqUfr/sun19Ph9XXXVVjtc//PDDbNq0ibfffpuwsOOnLwcOHKBbt260bduWXlp2rECUJIaQOnXq8MorrxAbG0tKSgqxsbG88sor1KlTx+vQREQkCE2ZMoXk5GRuuOEGzjvvvBzPu/feezn99NNZu3Yt3333XYFeq2LFigCsX78+39fOnz+fl156iZEjR1KvXr08XdO/f3/27dvHm2++me/XE0dJooiISAm1cOFCAK688spczytVqhRt2rQB4IcffijQa1199dVER0cze/Zsrr32Wt577z3Wr1+P6/HMWWxsLN26daN169b0798/T6/18ccfM3XqVMaMGUP16tULFK9o4oqIiEi2Lr/88iz7brnlFvr06UNCQgLXXHNNluPdunWjW7du7Nmzh44dO2Y53rt3bzp16sS2bduyrTgxaNAgOnTowNq1a+nZs2eW44899hhXXnkly5cvp0mTJgV6Xxnt3LkTgGrVqh333LRzduzYUaDXqlq1Kh9//DHdu3dn1qxZzJo1C4Dy5ctz8cUX07lzZ2677TbCw8MzXdevXz/27t2bPqv6eHbt2kWPHj1o374999xzT4FiFUctiSIiIlIk2rRpw7p16/j+++956qmnuPHGG4mIiGDu3Ll06dKFq6++miNHjqSfP3PmTKZNm8aoUaOoXbt2nl6je/fuJCcnM3ny5MJ6GyWGWhJFRESy8e233+Z4LCIiItfjlSpVyvV4tWrVcj3eoEGDXI8HohURoEqVKqxevZpt27Yd99y0c84444wTes2wsDBat25N69atAVdl5csvv6Rr16589dVXvP766wwYMIC9e/fSq1cv2rZtS+/evfN073feeYdZs2YxderUE45T1JIYMF6uuCIiIlIQrVq1AjhuUeqUlJT0pPWSSy4JaAzGGNq1a8fTTz8NuEkqAFu3bmXPnj18/fXXhIWFZSrOnVZ0+6qrrsIYw7hx4wBXRxGga9euWQp6A/z555/p2/v37w/o+whFakkMEGvtLGBW8+bNu3sdi4iISF5069aNZ599lo8//pjff/892xI4AG+99RY7duygQYMGXHbZZYUSS/ny5QHSJ7JUrFgxxzGF33//PevXr6d9+/acccYZnHvuuQBcdNFFORbZfvPNN4mIiOC2224DoEyZMoF+C6EnpwKKehSvYtoiIpI/KqbtDBs2zAK2du3a9vfff89y/OOPP7blypU74WLac+bMsTNnzrSJiYlZjsXFxdmLLrrIAnbUqFHHjblr1655KqadESqmnS1yKaatlkQREZES7IknnuDgwYOMGTOGxo0b83//93+cc845JCUlsWjRIpYsWUK5cuV4//3308vgFMSaNWsYOHAgFSpUoHXr1tSrV49SpUqxfft2Pv/8c/bv388FF1zAfffdF8B3JydCSaKIiEgJFhYWxujRo+nUqROvvvoq33//PV9//TXh4eHUrFmTQYMGMWDAgGxXScmPzp07ExUVxZdffsmKFSv4/vvviY+P5+STT6ZJkybcfPPN3HvvvZQuXTpA70xOlLHHKWIp+dO8eXO7dOlSr8MQEZHjWL16NQ0bNvQ6DJFCkdfPtzHmF2tt8+yOaXaziIiIiGShJFFEREREslCSKCIiIiJZKEkUERERkSyUJIqIiIhIFkoSRURERCQLJYkBorWbRUREJJQoSQwQa+0sa22P6Ohor0MREZE8Uq1gCUWB+lwrSRQRkRIpPDycpKQkr8MQCbikpCTCw8NP+D5KEkVEpEQqX748Bw4c8DoMkYA7cOAA5cuXP+H7KEkUEZES6ZRTTmHfvn3s2bOHxMREdT1LsWatJTExkT179rBv3z5OOeWUE75nqQDEJSIiUuyUKVOG6tWrs3fvXjZv3kxKSorXIYmckPDwcMqXL0/16tUpU6bMCd9PSaKIiJRYZcqU4fTTT+f000/3OhSRoKPuZhERERHJQkmiiIiIiGShJFFEREREslCSKCIiIiJZKEkUERERkSyUJIqIiIhIFkoSRURERCQLJYkiIiIikoWKaQeIMaYD0AE4YIxZ73U8IaISsMfrIIoRfb+KF/288qckfb+igVivgzhBwf7zCrbvsZfx1MvpgNFalRKsjDFLrbXNvY6juND3q3jRzyt/StL3yxgz0Vrbw+s4TkSw/7yC7XvsZTy5vba6m0VERILLLK8DKAGC7XvsZTw5vraSRBERkSBirQ22BCbkBNv32Mt4cnttJYkSzCZ6HUAxo+9X8aKfV/7o+1W86OcVAjQmUURERESyUEuiiIiIiGShJFFEREREslCSKIXOGNPRGDPeGLPAGHPAGGONMdMLcJ/N/muze/xVGLEXNWNMRWPMvcaYj40xG4wxh4wxscaYhcaYe4wx+fo3a4w50xjzljFmhzHmiP97OM4YU6Gw3kNJY4x53hjztTFmm//ntdcYs8wYM9wYUzGf9yqRPy9jTOcM/5bvzee1ZxtjPjLG/G2MOWyMWWuMGWGMKVdY8ZZExpi2/v+X/vJ/NncYY+YaY67Jxz1K5Oe7ONOYRCl0xpjlQGMgHtgOnAW8a63tnM/7bAZOBsZlczjeWvviicQZDIwxvYDXgZ3AN8BW4DTgRlyx1ZnAzTYP/3CNMXWARcCpwCfAGqAl0AZYC1xirf2nEN5GiWKMSQR+Bf4A/gZOAi4EmgM7gAuttdvycJ8S+fMyxlQDfgPCgUigu7V2ch6vvQCYD/iAGcA24Arc9/4HoK219khhxF2SGGNGAQ/i/v+egyuSXRloBnxlrR2Sh3uUyM93sWet1UOPQn3g/hOoBxjgcsAC0wtwn83AZq/fTyF/r67ArdwTdsz+KriE0QI35fFec/3n9ztm/xj//glev99QeABlc9j/jP/7/Jp+Xjm+ZwN8BcQAL/jf5715vDYcl5hb4NoM+8NwCaMFhnr9Hov7A+ju/16+DZTO5rgvj/cpcZ/vUHioJVGKlDHmclwLWUFbErHW1gx0XMWBMeYRXOLxirW233HOrQNswCXWday1qRmOlce1VBrgVGvtwUILugQzxjQGluNaWq46zrkl8udljLkfGIv74/EKYDh5bEk0xlwBfA18b6297JhjtXGJ5xagltUvugIxxpTBtc4eAupZaxMLeJ8S+fkOBRqTKMVNGf/4pUeMMfcbY9oYY8K9DqqIJPmfk/Nwbhv/87yM/yEDWGvjcF1xEbhuUSkcHfzPK/Nwbon7eRljGgLPAS9Za78vwC2u8D9/cewBa+1GYB1QA6hd4CDlKly38n+BVGPMv4wxD/n/770oH/cpcZ/vUFHK6wBE8qkKMO2YfZuMMXdZa7/zIqCiYIwpBdzp38zySzEbDfzP63I4vh5oB9THtcbICTLGDMaNqYvGjYlrhUsQn8vD5SXq5+X/PE/DDaF4pIC3ycv3rL7/EVPA1yjpWvifDwPLgHMzHjTGfA90tNbuPs59StTnO5SoJVGKkylAW1yieBJwHvAGUBOY4+/eC1XP4f6Dnm2tnZuH86P9z7E5HE/bf/IJxiVHDcZ1lw7AJYhfAO3y8AsUSt7P63GgKdDNWnuogPcoad8zL5zqf34QN26wNVAeaATMAy4F/pOH++hnVUwpSZRiw1o7wlo731q7y1qbYK1dZa3thRv4XA54wtsIC4cxpj8wCDcbsIvH4UgOrLVVrLUG90fMjbhuzmXGmPO9jSy4+GckPwKMttYu9joeyVVajpCMmxy00Fobb639DbgBN9v5snx2PUsxoiRRQsEE//OlnkZRCIwx9wEv4WZxtrHW7s3jpWl/mUfncDxt//6CRyfZ8f8R8zGu+6wi8E4eLisRPy9/N/M7uG7HYSd4uxLxPfPYfv/zMmvt5owHrLUJuBnL4ErZ5EY/q2JKSaKEgrTuvJM8jSLAjDEDgPHAKlyCmJ+C4Wv9z/VzOF7P/5zTGCE5QdbaLbjk/hxjTKXjnF5Sfl6RuPfYEDicsSA+rqseYJJ/37jj3KukfM+8lPY93p/D8X3+5+MVLtfPqpjSxBUJBWkz4jZ6GkUAGWMewo1DXA5cZa3dk89bfON/bmeMCcum5MQlQALwYwDClZyd4X9OOc55JeXndQR4M4dj5+PGKS7EJRXH64qeDzwKXA2MzHjAXwKnPq4ETsj8v+CBr3FjEc8+9nPplzaRZdNx7lNSPt8hRy2JElSMMT5jzFn+uloZ9zc0xmRpKTTG1ARe8W/me6m/YGSMGYZLEH/BrRiRY4KY0/fLWhuDG1heE+h7zGUjcK2u01ST7MQYY+obY7J0oRljwowxz+AG/i+y1u7z7y/RPy9r7SFr7b3ZPYBP/adN9e/7EMAYE+H/nlU/5nbfAauBS40x16btNG7pyuf9mxNUI7Hg/K3hs4DqwP0Zjxlj2gH/h2tl/MK/r0R/vkORimlLoTPGXA9c79+sgvuPZSOwwL9vj7V2sP/cmri/SrdkLJptjHkCN3nje1zrQBxQB/gXUBaYDdxQ0GKvwcIY0xW3skEKrqs5u9mAm621b/vPr0k23y//sWOXwVoNXICrWbYOuNhqGawT4h8SMBLX+rUJ+Ae3jOJluIkrf+ES/T/859dEP69s+f+NZymmnaEA/3fW2suPuebYZfm24iogaFm+ADHGnIn7XFbDtSwuA2rh/k+3wK3W2pn+c2uiz3dIUXezFIUmQNdj9tXmaJHbLbjyIbn5Bldrqymua+Ik3F+wC3H11qaFSItBLf9zOK6USna+wyWSubLWxhhjmgNP4rrkrsGtbPASMCKtdUtOyFdAXVzJm6a4Eh4Hcb/0pgEv53WykX5e+WetXWKMaYFrjWqHK8+yBfc9fE4J4omz1m43xjTDlS26FjdB8ACuhXGktfanPN5Hn+9iSC2JIiIiIpKFxiSKiIiISBZKEkVEREQkCyWJIiIiIpKFkkQRERERyUJJooiIiIhkoSRRRERERLJQkigiIiIiWShJFBEREZEslCSKiIiISBZKEkVEToAxprsxxhpj9hhjxhpjjvv/qjFmqjHmb2PMSUURY14YY5r538e9XsciIsFBSaKIyInZDLwI+HDrbV+V28n+tYa74NYWPljYweWVtfYX4H/AU8aYSI/DEZEgoCRRROQEWGu/tNY+CDzn33XhcS55BjgAvF6ogRXMSKAK0N/rQETEe0oSRUQC40f/c+OcTjDG1AeuBD6y1h4qkqjywVr7E7AG6JmXbnMRCW36T0BEJDA2+Z8b5XLO3YABPszuoDGmn39c4N3ZHIs2xqQaY+Yfs7+N/5oXjTHnG2P+Z4zZa4yJNcZ8bIyp4j/vbGPMe/6xkLHGmM+MMdWzCeMDoDrH6TYXkdCnJFFEJDCG+Z9r5zKm70oghaOtjsdq5n/+JZtj5+MSzGOPne9/rg8s9N//TWArcD3wljGmA/ATEAlMBdYB/wLeyeZ1fvA/K0kUKeFKeR2AiEhxZ4xph2slBJfInQcsPuack4AmwOpcJqycDxwGfs/mWFoC+Ws21wC0BC601q70v96TuESxHdAUuMpau9h/rDSwAbjUGFPWWns4w/1+9j9fmkOMIlJCqCVRROQEGGPKA5OA/cB0/+7supyrAuHAzhzuUxZoCKy01iZnc0pOrYxpSWK3tAQRwFobh5t5HQ48mJYg+o8lAmtxCW2mMjzW2lhcoppdV7SIlCBKEkVETswoXEI1AJjt35fd5JWK/ud9OdynEa53J7uuZnBJYhywPm2Hv3WyPrDRWvtFNtfUAPaS/RjIGkCctfafbI7tBSrlEIeIlBBKEkVECsgY0wboCXxurZ0KLPcfyq4lMW02c9kcbpfWIpglSTTGRAN1gWXWWpvhUGPc/+NfZXNNTaAC8K21NumYY5H++y0/9jq/chniFZESSkmiiEgB+FvxJgOxQA//7nW45Oo8Y4w55pK//c8VyV6OSSJwCa5rOKfxiNldk9skmKY53A9/6ZuTM8QrIiWUkkQRkYIZCdQG7rfW7gCw1qYAq4AooOYx5+8EdgMNcrhfWsL3ZzbHbvU/5zQecWk21zTL5VhT/3OWJNEfnyHnVkYRKSGUJIqI5JMxphXQF/jMWntsGZkV/udMXc7+buLvgUrGmLrH3M+HmxEN0OqYY7cAnf2bvx3zWucDibjE9FjHK6cD2SeJaSvGfJPNMREpQZQkiojkgzGmHPAWmbuZM1ruf85u8spM//P/HbP/XKA0sAt4z1/0erwx5ntczcO0rt/HjTEX+uMoA5wN/OafrXysZsCWHCamnI/rFl+dzbF2uFqLn2RzTERKECWJIiL58xRQD9fNnF05m2xbEv1m4hK+O4/Zn9ay9yTwKi5RuxtIBtoALwAJuBnJW/3nngv4yH6iSw3c2MfsjpXhaKmdlGOOReMKcH9mrd2WTfwiUoKYzBPlRESkMBljHgaeBc631i7z73sV6ANc4F8/2avY+gEvA62ttQu9ikNEgoOSRBGRIuQvmr0W15LXwb9vMdACKG+t9aT0jL8bPQZYZK3t6EUMIhJctCyfiEgRstYeNsZ0Adr4y+gcxnVNr/EqQfSrCUwE3vYwBhEJImpJFBHxkDHmHNzs5HettZ2Pd76ISFFRkigiIiIiWWh2s4iIiIhkoSRRRERERLJQkigiIiIiWShJFBEREZEslCSKiIiISBZKEkVEREQkCyWJIiIiIpKFkkQRERERyeL/AbjsvvfRd4WbAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 720x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8))\n",
    "plt.ylim(0.005,1.2)\n",
    "plt.xlim(1.1,9.0)\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.xlabel(r'$\\lambda (\\mu m)$',fontsize=20)\n",
    "plt.ylabel('Flux (mJy)',fontsize=20)\n",
    "\n",
    "plt.scatter(wl,flux519,s=100,color='black')\n",
    "plt.plot(wl,flux519,color='blue',label='NN4')\n",
    "plt.scatter(nirisswl,nirissflux519,marker='^',s=100,color='blue')\n",
    "plt.scatter(wl,flux519dered,s=30,color='black')\n",
    "plt.plot(wl,flux519dered,color='blue',linestyle=':',label='NN4 no ext')\n",
    "\n",
    "plt.scatter(wl,fluxots44sc,s=100,color='black')\n",
    "plt.plot(wl,fluxots44sc,color='black',label='OTS44',linestyle='--')\n",
    "\n",
    "plt.xticks([1.5,2.0,3.0,4.0,6.0],['1.5','2.0','3.0','4.0','6.0'],fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "\n",
    "plt.legend(loc=4,fontsize=20)\n",
    "plt.savefig('sed.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 248,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.8898993201480716\n"
     ]
    }
   ],
   "source": [
    "print(3600*math.sqrt(0.000132**2 + 0.000209**2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "132.0\n",
      "121968\n",
      "0.0043995547800974675\n",
      "1.13094\n",
      "0.0132\n"
     ]
    }
   ],
   "source": [
    "print(2.2 * 60)\n",
    "print(7 * 132**2)\n",
    "print(585 / 132968)\n",
    "print(3.1415 * 0.6**2)\n",
    "print(0.0044 * 3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

